Energy-Efficient Power Control for Contention-Based Synchronization in OFDMA Systems with Discrete Powers and Limited Feedback

This work derives a distributed and iterative algorithm by which mobile terminals can selfishly control their transmit powers during the synchronization procedure specified by the IEEE 802.16m and the 3GPP-LTE standards for orthogonal frequency-division multiple-access technologies. The proposed solution aims at maximizing the energy efficiency of the network and is derived on the basis of a finite noncooperative game in which the players have discrete action sets of transmit powers. The set of Nash equilibria of the game is investigated, and a distributed power control algorithm is proposed to achieve synchronization in an energy-efficient manner under the assumption that the feedback from the base station is limited. Numerical results show that the proposed solution improves the energy efficiency as well as the timing estimation accuracy of the network compared to existing alternatives, while requiring a reasonable amount of information to be exchanged on the return channel.

==> figures/existence/plotUtility.m <==
function plotUtility

%% system parameters
N=1024;
M=4;
V=36;
pfa_max=1e-5;
rho=32;



%% Computing gammaStar of the infinite game
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax
% Computing the NE (modified utility)
gamma=linspace(0, 100, 1000+1);
gamma=gamma(2:end);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
pdPrime=(pd(2:end)-pd(1:end-1))./(gamma(2)-gamma(1));
f=abs(pdPrime-pd(2:end)./gamma(2:end));
[~, tmp]=max(f);
[~, index]=min(f(tmp:end));
index=index+tmp;
tmp=gamma(index);
pdPprime=(pdPrime(2:end)-pdPrime(1:end-1))./(gamma(2)-gamma(1));
gammaDot=min(gamma(pdPprime<0));
uDot=min(pd(pdPprime<0))/gammaDot;
chi=3*N^2/(2*M*pi^2*(V^2-1));
gammaMin=chi/rho;
[~, index]=min(abs(gamma-gammaMin));
gammaMin=gamma(index);
uMin=pd(index)/gamma(index);
% search in tmp's neighbourhood
gamma=linspace(tmp*0.9, tmp*1.1, 1000+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
pdPrime=(pd(2:end)-pd(1:end-1))./(gamma(2)-gamma(1));
f=abs(pdPrime-pd(2:end)./gamma(2:end));
[~, index]=min(f);
gammaTilde=gamma(index);
uTilde=pd(index)/gamma(index);
gammaStar=max(gammaMin, gammaTilde);


gamma=logspace(-1, 2, 3000+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);

figure(1);
scalingFactor=1.3;
plot(10*log10(gamma), pd./gamma, 'k')
hold on;
y=uTilde*scalingFactor*[1 1];
x=[10*log10(min(gamma)) 10*log10(gammaMin)];
area(x,y,'EdgeColor', 'k', 'FaceColor', .8*[1 1 1]);
plot(10*log10(gammaMin)*[1 1], [0 uTilde*scalingFactor*.995],'w-'); 

plot(10*log10(gamma), pd./gamma, 'k')
plot(10*log10(gammaTilde)*[1 1], [0 uTilde],'Color',0.6*[1 1 1]); 
plot(10*log10(gammaDot)*[1 1], [0 uDot],'Color',0.6*[1 1 1]);
plot(10*log10(gamma), pd./gamma, 'k')

gammaFinite=logspace(-.3, 1.3, 8);
xi=lambda./(1+(1-lambda)*gammaFinite);
pd=betainc(1-xi, M*(V-1), M);
for i=1:length(gammaFinite)
    plot(10*log10(gammaFinite(i))*[1 1], [0 pd(i)./gammaFinite(i)],'k--');
    plot(10*log10(gammaFinite(i)), [pd(i)./gammaFinite(i)],'ko');
end

xmin=10*log10(min(gamma));
xmax=10*log10(max(gamma));
ymin=0;
ymax=uTilde*scalingFactor;
axis([xmin xmax ymin ymax]);

obliqueFactorX=.025;
obliqueFactorY=.002;
plot(10*log10(gammaFinite(end))*[1 1], [0 uTilde*scalingFactor*.93],'k:'); 
plot(10*log10(gammaFinite(1))*[1 1], [0 uTilde*scalingFactor*.93],'k:'); 
plot(10*log10(min(gammaFinite(gammaFinite>gammaMin)))*[1 1], [0 uTilde*scalingFactor*.85],'k:'); 
plot(10*log10(gammaFinite(end-1))*[1 1], [0 uTilde*.85],'k:'); 
plot(10*log10([gammaFinite(1) gammaFinite(end)]), uTilde*scalingFactor*.93*[1 1],'k-');
plot(10*log10([min(gammaFinite(gammaFinite>gammaMin)) gammaFinite(end)]), uTilde*scalingFactor*.85*[1 1],'k-');
plot(10*log10([gammaFinite(end-1) gammaFinite(end)]), uTilde*.85*[1 1],'k-');
plot(10*log10(gammaFinite(1))+obliqueFactorX*[-1 +1], uTilde*scalingFactor*.93+obliqueFactorY*[-1 +1],'k-'); 
plot(10*log10(gammaFinite(end))+obliqueFactorX*[-1 +1], uTilde*scalingFactor*.93+obliqueFactorY*[-1 +1],'k-'); 
plot(10*log10(min(gammaFinite(gammaFinite>gammaMin)))+obliqueFactorX*[-1 +1], uTilde*scalingFactor*.85+obliqueFactorY*[-1 +1],'k-'); 
plot(10*log10(gammaFinite(end))+obliqueFactorX*[-1 +1], uTilde*scalingFactor*.85+obliqueFactorY*[-1 +1],'k-'); 
plot(10*log10(gammaFinite(end-1))+obliqueFactorX*[-1 +1], uTilde*.85+obliqueFactorY*[-1 +1],'k-'); 
plot(10*log10(gammaFinite(end))+obliqueFactorX*[-1 +1], uTilde*.85+obliqueFactorY*[-1 +1],'k-'); 


set(gca,'XTick',[]);
set(gca,'YTick',[]);

[~, indexStar]=min(abs(gammaFinite-gammaStar));
xlabh = get(gca,'XLabel');
set(xlabh,'Position',get(xlabh,'Position') + [(xmax+xmin)*1.3 0 0]);
xlabel('xaxis');
ylabel('yaxis');
ht = text(10*log10(gammaFinite(1)), (ymin-ymax)*.04,'a');
set(ht,'HorizontalAlignment','left');
ht = text(10*log10(gammaMin)+0.8, -(ymin-ymax)*.4,'b');
set(ht,'HorizontalAlignment','center', 'Rotation', -90);
ht = text(10*log10(gammaDot)+0.8, -(ymin-ymax)*.25,'c');
set(ht,'HorizontalAlignment','center', 'Rotation', -90);
ht = text(10*log10(gammaFinite(indexStar)), (ymin-ymax)*.04,'d');
set(ht,'HorizontalAlignment','left');
ht = text(10*log10(gammaTilde)+0.8, -(ymin-ymax)*.25,'e');
set(ht,'HorizontalAlignment','center', 'Rotation', -90);
ht = text(10*log10(gammaFinite(end)), (ymin-ymax)*.04,'f');
set(ht,'HorizontalAlignment','left');
ht = text((10*log10(gammaFinite(1))+10*log10(gammaFinite(end)))/2, uTilde*scalingFactor*.93,'     g     ');
set(ht,'HorizontalAlignment','center', 'Background', [1 1 1]);
ht = text((10*log10(min(gammaFinite(gammaFinite>gammaMin)))+10*log10(gammaFinite(end)))/2, uTilde*scalingFactor*.85,'             h             ');
set(ht,'HorizontalAlignment','center', 'Background', [1 1 1]);
ht = text((10*log10(gammaFinite(end-1))+10*log10(gammaFinite(end)))/2, uTilde*.9,'i');
set(ht,'HorizontalAlignment','center');


==> figures/finiteGames/computeNmse.m <==
function computeNmse(K, Delta, maxNoOfTrials)

%rand('state',2002901);

clc

%% system parameters
N=1024;
M=4;
V=36;
pfa_max=1e-5;
rho=128;

DeltaLin=10^(.1*Delta);

%% Computing gammaStar of the infinite game
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax
% Computing the NE (modified utility)
gamma=linspace(0, 100, 10000+1);
gamma=gamma(2:end);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
pdPrime=(pd(2:end)-pd(1:end-1))./(gamma(2)-gamma(1));
gammaPdPrime=gamma(2:end);
savePdPrime=pdPrime;
f=abs(pdPrime-pd(2:end)./gamma(2:end));
[~, tmp]=max(f);
[~, index]=min(f(tmp:end));
index=index+tmp;
tmp=gamma(index);
% search in tmp's neighbourhood
gamma=linspace(tmp*0.9, tmp*1.1, 1000+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
pdPrime=(pd(2:end)-pd(1:end-1))./(gamma(2)-gamma(1));
f=abs(pdPrime-pd(2:end)./gamma(2:end));
[~, index]=min(f);
gammaTilde=gamma(index);
chi=3*N^2/(2*M*pi^2*(V^2-1));
gammaMin=chi/rho;
gammaStar=max(gammaMin, gammaTilde);
clear gamma; clear pd; clear f;

%% initialization of matrices to compute NEs of the finite game
Q=2;
%% mapping matrices
accumulationMap=zeros(Q^K-1, K);
for index=1:Q^K-1
    tmp=index;
    for k=1:K
        accumulationMap(index,k)=mod(tmp,Q);
        tmp=fix(tmp/Q);
    end
end

%% counters
noOfTrials=0;
maxNEnumber=0;
avgNEnumber=0;
avgConvergenceTime=0;
noGNE=0;
%% NMSEs
nmse_BRdiscrete_vs_BRcontinuous=0.0;
nmse_BRdiscrete_vs_GNEcontinuous=0.0;
nmse_closestDiscreteGNE_vs_GNEcontinuous=0.0;
%% efficiency
averageEfficiency=0.0;
%% BR parameters
maxTime=2000;

%% finite game
minNormPower=-30; % [dB]
maxNormPower=+30; % [dB]
dmin=0.1; % [times R]
dmax=1.0; % [times R]
dref=0.5; % [times R]
pathLossExp=2;
sigma2_n=1;
S=1 + ceil( (maxNormPower - minNormPower ) / Delta);
if (mod(S,2)==0)
    S=S+1;
end
minNormPower=-(S-1)/2*Delta;
maxNormPower=+(S-1)/2*Delta;
powerStrategy=sigma2_n*logspace( minNormPower/10, maxNormPower/10, S);



while (noOfTrials<maxNoOfTrials),
    
    noOfTrials=noOfTrials+1;
    GNE=[];
    
    %% random realization of the network
    distance=(dmax-dmin)*rand(1,K)+dmin;
    alpha=(dref./distance).^pathLossExp;
    
    %% compute the output of the best-response algorithm in the
    %% infinite-game case
    powerTime=zeros(K,maxTime);
    gammaTime=zeros(K,maxTime);
    powerTime(:,1)=powerStrategy(1)*ones(1,K);
    
    for time=1:maxTime-1
        
        for k=1:K
            
            tmp=sigma2_n;
            for tmpk=1:K
                if (tmpk~=k)
                    tmp=tmp+alpha(tmpk)*powerTime(tmpk, time);
                end
            end
            nu=V*alpha(k)/tmp;
            gammaTime(k, time)=nu*powerTime(k, time);
            
            maxUtility=0;
            bestResponseIndex=0;
            for s=1:S
                
                gamma=nu*powerStrategy(s);
                if (gamma<gammaMin)
                    tmpUtility=0;
                else
                    tmpXi=lambda./(1+(1-lambda)*gamma);
                    tmpPd=betainc(1-tmpXi, M*(V-1), M);
                    tmpUtility=tmpPd/powerStrategy(s);
                end
                
                if (tmpUtility>maxUtility)
                    maxUtility=tmpUtility;
                    bestResponseIndex=s;
                end
                
            end
            
            if (bestResponseIndex==0)
                time=time;
            else
                powerTime(k, time+1)=powerStrategy(bestResponseIndex);
            end
            
        end
        
        if (sum(10*log10(powerTime(:, time+1))-10*log10(powerTime(:, time)))<Delta/2)
            break;
        end
        
    end
    
    convergenceTime_BR=time+1;
    
    if (convergenceTime_BR>=maxTime-1)
        noGNE=noGNE+1;
        noOfTrials=noOfTrials-1;
        
    else
        
        %% power vector achieved by the discrete-version BR
        pStar_BR_discrete=powerTime(:, convergenceTime_BR)';
        avgConvergenceTime=((noOfTrials-1)*avgConvergenceTime + convergenceTime_BR )/(noOfTrials);
        
        clear powerTime;
        clear gammaTime;
        
        %% compute the output of the best-response algorithm in the
        %% infinite-game case
        powerTime=zeros(K,convergenceTime_BR);
        gammaTime=zeros(K,convergenceTime_BR);
        powerTime(:,1)=powerStrategy(1)*ones(1,K);
        for time=1:convergenceTime_BR-1
            
            for k=1:K
                
                tmp=sigma2_n;
                for tmpk=1:K
                    if (tmpk~=k)
                        tmp=tmp+alpha(tmpk)*powerTime(tmpk, time);
                    end
                end
                nu=V*alpha(k)/tmp;
                gammaTime(k, time)=nu*powerTime(k, time);
                powerTime(k, time+1)=max( powerStrategy(1), min( powerStrategy(end), powerTime(k, time)*gammaStar/gammaTime(k, time) ) );
                
            end
            
        end
        
        pStar_BR_continuous=powerTime(:, convergenceTime_BR)';
        
        clear powerTime;
        clear gammaTime;
        
        
%         tmpNmse=0;
%         for k=1:K
%             tmpNmse=tmpNmse+abs(pStar_BR_discrete(k)-pStar_BR_continuous(k))^2/(pStar_BR_continuous(k))^2;
%         end
        tmpNmse= (norm(pStar_BR_discrete-pStar_BR_continuous,2))^2/(norm(pStar_BR_continuous))^2;
        nmse_BRdiscrete_vs_BRcontinuous=((noOfTrials-1)*nmse_BRdiscrete_vs_BRcontinuous + tmpNmse )/(noOfTrials);
        
        
        %% ehaustive search of all GNEs
        
        newGNE=( (S-1)*round(10*log10(pStar_BR_discrete)/Delta)*Delta - (S-1)*minNormPower ) / (maxNormPower-minNormPower) + 1;
        
        while (size(newGNE, 1)>0),
            
            GNE=[GNE; newGNE];
            oldGNE=newGNE;
            GNEnumber=size(oldGNE, 1);
            newGNE=[];
            
            for GNEindex=1:GNEnumber
                
                currentGNE=oldGNE(1,:);
                oldGNE=oldGNE(2:end, :); % removing the current newGNE
                
                for index=1:Q^K-1
                    
                    currentTrial=currentGNE+accumulationMap(index, :);
                    if (max(currentTrial)<=S)
                        power=zeros(1,K);
                        for k=1:K
                            power(k)=powerStrategy(currentTrial(k));
                        end
                        %% testing whether power is a fixed point of the algorithm
                        %% best-response verification
                        stopFlag=0;
                        for k=1:K
                            
                            tmp=sigma2_n;
                            for tmpk=1:K
                                if (tmpk~=k)
                                    tmp=tmp+alpha(tmpk)*power(tmpk);
                                end
                            end
                            nu=V*alpha(k)/tmp;

                            maxUtility=0;
                            bestResponseIndex=0;
                            for s=1:S
                                
                                gamma=nu*powerStrategy(s);
                                if (gamma<gammaMin)
                                    tmpUtility=0;
                                else
                                    tmpXi=lambda./(1+(1-lambda)*gamma);
                                    tmpPd=betainc(1-tmpXi, M*(V-1), M);
                                    tmpUtility=tmpPd/powerStrategy(s);
                                end
                                
                                if (tmpUtility>maxUtility)
                                    maxUtility=tmpUtility;
                                    bestResponseIndex=s;
                                end
                                
                            end
                            
                            %[~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
                            
                            if (bestResponseIndex~=currentTrial(k))
                                stopFlag=1;
                                break;
                            end
                            
                        end
                        
                        if (stopFlag==0)
                            newGNE=[currentTrial];
                        end
                    end
                    
                end
                
            end
            
        end
        
        
        if (size(GNE,1)>maxNEnumber)
            maxNEnumber=size(GNE,1);
        end
        
        avgNEnumber=((noOfTrials-1)*avgNEnumber + size(GNE,1) )/(noOfTrials);
        
        
        %% comparison with the continuous-case GNE
        pStar_continuous = max( powerStrategy(1), min( powerStrategy(end), sigma2_n./alpha*(gammaStar/(V-(K-1)*gammaStar)) ) );
%         tmpNmse=0;
%         for k=1:K
%             tmpNmse=tmpNmse+abs(pStar_BR_discrete(k)-pStar_continuous(k))^2/(pStar_continuous(k))^2;
%         end
        tmpNmse= (norm(pStar_BR_discrete-pStar_continuous,2))^2/(norm(pStar_continuous))^2;
        nmse_BRdiscrete_vs_GNEcontinuous=((noOfTrials-1)*nmse_BRdiscrete_vs_GNEcontinuous + tmpNmse)/(noOfTrials);
        
        
        %% mapping of the continuous-case GNE over the discrete set
        pStar_continuous_quantized_dB = round(10*log10(pStar_continuous)/Delta)*Delta;
        pStar_continuous_quantized=10.^(0.1*pStar_continuous_quantized_dB);
        vector_pStar_continuous_quantized_dB =( (S-1)*pStar_continuous_quantized_dB - (S-1)*minNormPower ) / (maxNormPower-minNormPower) + 1;
        %% selection of the closest discrete-case GNE to the
        %% continuous-case GNE
        [~, iMin]=min(sum(abs(GNE-ones(size(GNE,1),1)*vector_pStar_continuous_quantized_dB),2));
        tmpVector = ( (maxNormPower-minNormPower)*GNE(iMin,:) + (S*minNormPower-maxNormPower) ) / (S-1);
        pStar_discrete_closestToGNE=10.^(0.1*tmpVector);
        %% computing the NMSE
%         tmpNmse=0;
%         for k=1:K
%             tmpNmse=tmpNmse+abs(pStar_discrete_closestToGNE(k)-pStar_continuous(k))^2/(pStar_continuous(k))^2;
%         end
        tmpNmse= (norm(pStar_discrete_closestToGNE-pStar_continuous,2))^2/(norm(pStar_continuous))^2;
        nmse_closestDiscreteGNE_vs_GNEcontinuous=((noOfTrials-1)*nmse_closestDiscreteGNE_vs_GNEcontinuous + tmpNmse )/(noOfTrials);
        
        sumUtilityContinuous=0;
        for k=1:K
            tmp=sigma2_n;
            for tmpk=1:K
                if (tmpk~=k)
                    tmp=tmp+alpha(tmpk)*pStar_continuous(tmpk);
                end
            end
            nu=V*alpha(k)/tmp;
            gamma=nu*pStar_continuous(k);
            
            if (gamma<gammaMin)
                tmpUtility=0;
            else
                tmpXi=lambda./(1+(1-lambda)*gamma);
                tmpPd=betainc(1-tmpXi, M*(V-1), M);
                tmpUtility=tmpPd/pStar_continuous(k);
            end
            sumUtilityContinuous=sumUtilityContinuous+tmpUtility;
            
        end
        sumUtilitydiscrete_BR=0;
        for k=1:K
            tmp=sigma2_n;
            for tmpk=1:K
                if (tmpk~=k)
                    tmp=tmp+alpha(tmpk)*pStar_BR_discrete(tmpk);
                end
            end
            gamma=V*alpha(k)*pStar_BR_discrete(k)/tmp;
            
            if (gamma<gammaMin)
                tmpUtility=0;
            else
                tmpXi=lambda./(1+(1-lambda)*gamma);
                tmpPd=betainc(1-tmpXi, M*(V-1), M);
                tmpUtility=tmpPd/pStar_BR_discrete(k);
            end
            sumUtilitydiscrete_BR=sumUtilitydiscrete_BR+tmpUtility;
            
        end
        averageEfficiency=((noOfTrials-1)*averageEfficiency + sumUtilityContinuous/sumUtilitydiscrete_BR)/(noOfTrials);
        
%         stopFlag=0;
%         for k=1:K
%             tmp=sigma2_n;
%             for tmpk=1:K
%                 if (tmpk~=k)
%                     tmp=tmp+alpha(tmpk)*DeltaLin*pStar_BR_discrete(tmpk);
%                 end
%             end
%             nuDelta=V*alpha(k)/tmp;
%             
%             if ( pStar_BR_discrete(k) > gammaStar/nuDelta/sqrt(DeltaLin) )
%                 stopFlag=1;
%                 break;
%             end
%             
%         end
%         
%         GNE
%         if (stopFlag==0)
%             fprintf(2, 'condizione presa!\n\n');
%             stopFlag=stopFlag;
%         end
        
        
    end
    
    fprintf('iter = %d\n', noOfTrials);
    fprintf('nmse_BRdiscrete_vs_BRcontinuous          = %.12f\n', nmse_BRdiscrete_vs_BRcontinuous);
    fprintf('nmse_BRdiscrete_vs_GNEcontinuous         = %.12f\n', nmse_BRdiscrete_vs_GNEcontinuous);
    fprintf('nmse_closestDiscreteGNE_vs_GNEcontinuous = %.12f\n', nmse_closestDiscreteGNE_vs_GNEcontinuous);
    fprintf('maxNEnumber = %d\n', maxNEnumber);
    fprintf('avgNEnumber = %.2f\n', avgNEnumber);
    fprintf('avgConvergenceTime= %.2f\n', avgConvergenceTime);
    fprintf('averageEfficiency= %.6f\n', averageEfficiency);
    disp('*************************');
    
    
end


filename=sprintf('%02d.txt', K);
fOut=fopen(filename, 'a');
fprintf(fOut, '%.2f\t%.12f\t%.12f\t%.12f\t%d\t%.4f\t%.4f\t%.12f\n', Delta, nmse_BRdiscrete_vs_BRcontinuous, nmse_BRdiscrete_vs_GNEcontinuous, nmse_closestDiscreteGNE_vs_GNEcontinuous, maxNEnumber, avgNEnumber, avgConvergenceTime, averageEfficiency);
fclose(fOut);

filename=sprintf('%.02f.txt', Delta);
fOut=fopen(filename, 'a');
fprintf(fOut, '%02d\t%.12f\t%.12f\t%.12f\t%d\t%.4f\t%.4f\t%.12f\n', K, nmse_BRdiscrete_vs_BRcontinuous, nmse_BRdiscrete_vs_GNEcontinuous, nmse_closestDiscreteGNE_vs_GNEcontinuous, maxNEnumber, avgNEnumber, avgConvergenceTime, averageEfficiency);
fclose(fOut);


==> figures/finiteGames/oldResuls (120917)/computeNmse.m <==
function computeNmse(K, Delta, maxNoOfTrials)

%rand('state',2002901);

clc

%% system parameters
N=1024;
M=4;
V=36;
pfa_max=1e-5;
rho=128;



%% Computing gammaStar of the infinite game
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax
% Computing the NE (modified utility)
gamma=linspace(0, 100, 1000+1);
gamma=gamma(2:end);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
pdPrime=(pd(2:end)-pd(1:end-1))./(gamma(2)-gamma(1));
f=abs(pdPrime-pd(2:end)./gamma(2:end));
[~, tmp]=max(f);
[~, index]=min(f(tmp:end));
index=index+tmp;
tmp=gamma(index);
% search in tmp's neighbourhood
gamma=linspace(tmp*0.9, tmp*1.1, 1000+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
pdPrime=(pd(2:end)-pd(1:end-1))./(gamma(2)-gamma(1));
f=abs(pdPrime-pd(2:end)./gamma(2:end));
[~, index]=min(f);
gammaTilde=gamma(index);
chi=3*N^2/(2*M*pi^2*(V^2-1));
gammaMin=chi/rho;
gammaStar=max(gammaMin, gammaTilde);
clear gamma; clear pd; clear f;

%% initialization of matrices to compute NEs of the finite game
Q=2;
%% mapping matrices
accumulationMap=zeros(Q^K-1, K);
for index=1:Q^K-1
    tmp=index;
    for k=1:K
        accumulationMap(index,k)=mod(tmp,Q);
        tmp=fix(tmp/Q);
    end
end

%% counters
noOfTrials=0;
maxNEnumber=0;
avgNEnumber=0;
avgConvergenceTime=0;
noGNE=0;
%% NMSEs
nmse_BRdiscrete_vs_BRcontinuous=0.0;
nmse_BRdiscrete_vs_GNEcontinuous=0.0;
nmse_closestDiscreteGNE_vs_GNEcontinuous=0.0;
%% BR parameters
maxTime=2000;

%% finite game
minNormPower=-30; % [dB]
maxNormPower=+30; % [dB]
dmin=0.1; % [times R]
dmax=1.0; % [times R]
dref=0.5; % [times R]
pathLossExp=2;
sigma2_n=1;
S=1 + ceil( (maxNormPower - minNormPower ) / Delta);
if (mod(S,2)==0)
    S=S+1;
end
minNormPower=-(S-1)/2*Delta;
maxNormPower=+(S-1)/2*Delta;
powerStrategy=sigma2_n*logspace( minNormPower/10, maxNormPower/10, S);



while (noOfTrials<maxNoOfTrials),
    
    noOfTrials=noOfTrials+1;
    GNE=[];
    
    %% random realization of the network
    distance=(dmax-dmin)*rand(1,K)+dmin;
    alpha=(dref./distance).^pathLossExp;
    
    %% compute the output of the best-response algorithm in the
    %% infinite-game case
    powerTime=zeros(K,maxTime);
    gammaTime=zeros(K,maxTime);
    powerTime(:,1)=powerStrategy(1)*ones(1,K);
    
    for time=1:maxTime-1
        
        for k=1:K
            
            tmp=sigma2_n;
            for tmpk=1:K
                if (tmpk~=k)
                    tmp=tmp+alpha(tmpk)*powerTime(tmpk, time);
                end
            end
            nu=V*alpha(k)/tmp;
            gammaTime(k, time)=nu*powerTime(k, time);
            
            [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
            powerTime(k, time+1)=powerStrategy(bestResponseIndex);
            
        end
        
        if (sum(10*log10(powerTime(:, time+1))-10*log10(powerTime(:, time)))<Delta/2)
            break;
        end
        
    end
    
    convergenceTime_BR=time+1;
    
    if (convergenceTime_BR>=maxTime-1)
        noGNE=noGNE+1;
        noOfTrials=noOfTrials-1;
        
    else
        
        %% power vector achieved by the discrete-version BR
        pStar_BR_discrete=powerTime(:, convergenceTime_BR)';
        avgConvergenceTime=((noOfTrials-1)*avgConvergenceTime + convergenceTime_BR )/(noOfTrials);
        
        clear powerTime;
        clear gammaTime;
        
        %% compute the output of the best-response algorithm in the
        %% infinite-game case
        powerTime=zeros(K,convergenceTime_BR);
        gammaTime=zeros(K,convergenceTime_BR);
        powerTime(:,1)=powerStrategy(1)*ones(1,K);
        for time=1:convergenceTime_BR-1
            
            for k=1:K
                
                tmp=sigma2_n;
                for tmpk=1:K
                    if (tmpk~=k)
                        tmp=tmp+alpha(tmpk)*powerTime(tmpk, time);
                    end
                end
                nu=V*alpha(k)/tmp;
                gammaTime(k, time)=nu*powerTime(k, time);
                powerTime(k, time+1)=max( powerStrategy(1), min( powerStrategy(end), powerTime(k, time)*gammaStar/gammaTime(k, time) ) );
                
            end
            
        end

        pStar_BR_continuous=powerTime(:, convergenceTime_BR)';
        
        clear powerTime;
        clear gammaTime;

        
        tmpNmse=0;
        for k=1:K
            tmpNmse=tmpNmse+abs(pStar_BR_discrete(k)-pStar_BR_continuous(k))^2/(pStar_BR_discrete(k))^2;
        end
        nmse_BRdiscrete_vs_BRcontinuous=((noOfTrials-1)*nmse_BRdiscrete_vs_BRcontinuous + tmpNmse )/(noOfTrials);
        
        
        %% ehaustive search of all GNEs
        
        newGNE=( (S-1)*round(10*log10(pStar_BR_discrete)/Delta)*Delta - (S-1)*minNormPower ) / (maxNormPower-minNormPower) + 1;
        
        while (size(newGNE, 1)>0),
            
            GNE=[GNE; newGNE];
            oldGNE=newGNE;
            GNEnumber=size(oldGNE, 1);
            newGNE=[];
            
            for GNEindex=1:GNEnumber
                
                currentGNE=oldGNE(1,:);
                oldGNE=oldGNE(2:end, :); % removing the current newGNE
                
                for index=1:Q^K-1
                    
                    currentTrial=currentGNE+accumulationMap(index, :);
                    if (max(currentTrial)<=S)
                        power=zeros(1,K);
                        for k=1:K
                            power(k)=powerStrategy(currentTrial(k));
                        end
                        %% testing whether power is a fixed point of the algorithm
                        %% best-response verification
                        stopFlag=0;
                        for k=1:K
                            
                            tmp=sigma2_n;
                            for tmpk=1:K
                                if (tmpk~=k)
                                    tmp=tmp+alpha(tmpk)*power(tmpk);
                                end
                            end
                            nu=V*alpha(k)/tmp;
                            
                            [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
                            if (bestResponseIndex~=currentTrial(k))
                                stopFlag=1;
                                break;
                            end
                            
                        end
                        
                        if (stopFlag==0)
                            newGNE=[currentTrial];
                        end
                    end
                    
                end
                
            end
            
        end
        
        
        if (size(GNE,1)>maxNEnumber)
            maxNEnumber=size(GNE,1);
        end
        
        avgNEnumber=((noOfTrials-1)*avgNEnumber + size(GNE,1) )/(noOfTrials);
        
        
        %% comparison with the continuous-case GNE
        pStar_continuous = max( powerStrategy(1), min( powerStrategy(end), sigma2_n./alpha*(gammaStar/(V-(K-1)*gammaStar)) ) );
        tmpNmse=0;
        for k=1:K
            tmpNmse=tmpNmse+abs(pStar_BR_discrete(k)-pStar_continuous(k))^2/(pStar_BR_discrete(k))^2;
        end
        nmse_BRdiscrete_vs_GNEcontinuous=((noOfTrials-1)*nmse_BRdiscrete_vs_GNEcontinuous + tmpNmse)/(noOfTrials);
        
        
        %% mapping of the continuous-case GNE over the discrete set
        pStar_continuous_quantized_dB = round(10*log10(pStar_continuous)/Delta)*Delta;
        pStar_continuous_quantized=10.^(0.1*pStar_continuous_quantized_dB);
        vector_pStar_continuous_quantized_dB =( (S-1)*pStar_continuous_quantized_dB - (S-1)*minNormPower ) / (maxNormPower-minNormPower) + 1;
        %% selection of the closest discrete-case GNE to the
        %% continuous-case GNE
        [~, iMin]=min(sum(abs(GNE-ones(size(GNE,1),1)*vector_pStar_continuous_quantized_dB),2));
        tmpVector = ( (maxNormPower-minNormPower)*GNE(iMin,:) + (S*minNormPower-maxNormPower) ) / (S-1);
        pStar_discrete_closestToGNE=10.^(0.1*tmpVector);
        %% computing the NMSE
        tmpNmse=0;
        for k=1:K
            tmpNmse=tmpNmse+abs(pStar_discrete_closestToGNE(k)-pStar_continuous(k))^2/(pStar_discrete_closestToGNE(k))^2;
        end
        nmse_closestDiscreteGNE_vs_GNEcontinuous=((noOfTrials-1)*nmse_closestDiscreteGNE_vs_GNEcontinuous + tmpNmse )/(noOfTrials);
        
        
    end
    
    fprintf('iter = %d\n', noOfTrials);
    fprintf('nmse_BRdiscrete_vs_BRcontinuous          = %.12f\n', nmse_BRdiscrete_vs_BRcontinuous);
    fprintf('nmse_BRdiscrete_vs_GNEcontinuous         = %.12f\n', nmse_BRdiscrete_vs_GNEcontinuous);
    fprintf('nmse_closestDiscreteGNE_vs_GNEcontinuous = %.12f\n', nmse_closestDiscreteGNE_vs_GNEcontinuous);
    fprintf('maxNEnumber = %d\n', maxNEnumber);
    fprintf('avgNEnumber = %.2f\n', avgNEnumber);
    fprintf('avgConvergenceTime= %.2f\n', avgConvergenceTime);
    disp('*************************');
    
    
end


filename=sprintf('%02d.txt', K);
fOut=fopen(filename, 'a');
fprintf(fOut, '%.2f\t%.12f\t%.12f\t%.12f\t%d\t%.4f\t%.4f\n', Delta, nmse_BRdiscrete_vs_BRcontinuous, nmse_BRdiscrete_vs_GNEcontinuous, nmse_closestDiscreteGNE_vs_GNEcontinuous, maxNEnumber, avgNEnumber, avgConvergenceTime);
fclose(fOut);

filename=sprintf('%.02f.txt', Delta);
fOut=fopen(filename, 'a');
fprintf(fOut, '%02d\t%.12f\t%.12f\t%.12f\t%d\t%.4f\t%.4f\n', K, nmse_BRdiscrete_vs_BRcontinuous, nmse_BRdiscrete_vs_GNEcontinuous, nmse_closestDiscreteGNE_vs_GNEcontinuous, maxNEnumber, avgNEnumber, avgConvergenceTime);
fclose(fOut);


==> figures/finiteGames/oldResuls (120917)/plotRatios.m <==
function plotRatios

%b025=load('0.25.txt');
b050=load('0.50.txt');
%b075=load('0.75.txt');
b100=load('1.00.txt');
%b125=load('1.25.txt');
%b150=load('1.50.txt');
%b175=load('1.75.txt');
b200=load('2.00.txt');


figure(1);
semilogy([0 0], [0 0], 'k-');
hold on; grid on;
semilogy([0 0], [0 0], 'k--');
semilogy([0 0], [0 0], 'ko', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
semilogy([0 0], [0 0], 'ks', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
semilogy([0 0], [0 0], 'k^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
legend('data1', 'data2', 'data3', 'data4', 'data5');
semilogy(b050(:,1), b050(:,2), 'k--o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
semilogy(b050(:,1), b050(:,3), 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
semilogy(b100(:,1), b100(:,2), 'k--s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
semilogy(b100(:,1), b100(:,3), 'k-s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
semilogy(b200(:,1), b200(:,2), 'k--^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
semilogy(b200(:,1), b200(:,3), 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
axis([2 8 1e-3 1e3]);
xlabel('xaxis');
ylabel('yaxis');


==> figures/finiteGames/oldResults (120911)/computeEfficiencies.m <==
function computeEfficiencies(K, Delta, maxNoOfTrials)

%rand('state',2002901);

clc

%% system parameters
N=1024;
M=4;
V=36;
pfa_max=1e-5;
rho=128;



%% Computing gammaStar of the infinite game
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax
% Computing the NE (modified utility)
gamma=linspace(0, 100, 1000+1);
gamma=gamma(2:end);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
pdPrime=(pd(2:end)-pd(1:end-1))./(gamma(2)-gamma(1));
f=abs(pdPrime-pd(2:end)./gamma(2:end));
[~, tmp]=max(f);
[~, index]=min(f(tmp:end));
index=index+tmp;
tmp=gamma(index);
% search in tmp's neighbourhood
gamma=linspace(tmp*0.9, tmp*1.1, 1000+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
pdPrime=(pd(2:end)-pd(1:end-1))./(gamma(2)-gamma(1));
f=abs(pdPrime-pd(2:end)./gamma(2:end));
[~, index]=min(f);
gammaTilde=gamma(index);
chi=3*N^2/(2*M*pi^2*(V^2-1));
gammaMin=chi/rho;
gammaStar=max(gammaMin, gammaTilde);
clear gamma; clear pd; clear f;

%% initialization of matrices to compute NEs of the finite game
Q=2;
%% mapping matrices
accumulationMap=zeros(Q^K-1, K);
for index=1:Q^K-1
    tmp=index;
    for k=1:K
        accumulationMap(index,k)=mod(tmp,Q);
        tmp=fix(tmp/Q);
    end
end

%% counters
noOfTrials=0;
etaA=0.0;
etaBR=0.0;
mseInfinite=0.0;
mseApprox=0.0;
maxNEnumber=0;
avgNEnumber=0;
noGNE=0;

%% finite game

minNormPower=-30; % [dB]
maxNormPower=+30; % [dB]
dmin=0.1; % [times R]
dmax=1.0; % [times R]
dref=0.5; % [times R]
pathLossExp=2;
sigma2_n=1;

S=1 + ceil( (maxNormPower - minNormPower ) / Delta);
if (mod(S,2)==0)
    S=S+1;
end
minNormPower=-(S-1)/2*Delta;
maxNormPower=+(S-1)/2*Delta;
powerStrategy=sigma2_n*logspace( minNormPower/10, maxNormPower/10, S);

maxTime=2000;


while (noOfTrials<maxNoOfTrials),
    
    noOfTrials=noOfTrials+1;
    GNE=[];
    
    %% random realization of the network
    distance=(dmax-dmin)*rand(1,K)+dmin;
    alpha=(dref./distance).^pathLossExp;
    
    powerTime=zeros(K,maxTime);
    gammaTime=zeros(K,maxTime);
    
    powerTime(:,1)=powerStrategy(1)*ones(1,K);
    
    for time=1:maxTime-1
        
        for k=1:K
            
            tmp=sigma2_n;
            for tmpk=1:K
                if (tmpk~=k)
                    tmp=tmp+alpha(tmpk)*powerTime(tmpk, time);
                end
            end
            nu=V*alpha(k)/tmp;
            gammaTime(k, time)=nu*powerTime(k, time);
            
            [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
            powerTime(k, time+1)=powerStrategy(bestResponseIndex);
            
        end
        
        if (sum(10*log10(powerTime(:, time+1))-10*log10(powerTime(:, time)))<Delta/2)
            break;
        end
        
    end
    
    if (time>=maxTime)
        noGNE=noGNE+1;
        noOfTrials=noOfTrials-1;
        
    else
        
        pStar_BR=powerTime(:, time+1)';
        
        newGNE=( (S-1)*round(10*log10(powerTime(:, time+1)')/Delta)*Delta - (S-1)*minNormPower ) / (maxNormPower-minNormPower) + 1;
        
        while (size(newGNE, 1)>0),
            
            GNE=[GNE; newGNE];
            oldGNE=newGNE;
            GNEnumber=size(oldGNE, 1);
            newGNE=[];
            
            for GNEindex=1:GNEnumber
                
                currentGNE=oldGNE(1,:);
                oldGNE=oldGNE(2:end, :); % removing the current newGNE
                
                for index=1:Q^K-1
                    
                    currentTrial=currentGNE+accumulationMap(index, :);
                    if (max(currentTrial)<=S)
                        power=zeros(1,K);
                        for k=1:K
                            power(k)=powerStrategy(currentTrial(k));
                        end
                        %% testing whether power is a fixed point of the algorithm
                        %% best-response verification
                        stopFlag=0;
                        for k=1:K
                            
                            tmp=sigma2_n;
                            for tmpk=1:K
                                if (tmpk~=k)
                                    tmp=tmp+alpha(tmpk)*power(tmpk);
                                end
                            end
                            nu=V*alpha(k)/tmp;
                            
                            [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
                            if (bestResponseIndex~=currentTrial(k))
                                stopFlag=1;
                                break;
                            end
                            
                        end
                        
                        if (stopFlag==0)
                            newGNE=[currentTrial];
                        end
                    end
                    
                end
                
            end
            
        end
        
        sumUtility=zeros(1,size(GNE,1));
        %% compute the efficiency of each GNE
        for GNEindex=1:size(GNE,1)
            
            power=zeros(1,K);
            for k=1:K
                power(k)=powerStrategy(GNE(GNEindex, k));
            end
            
            for k=1:K
                tmp=sigma2_n;
                for tmpk=1:K
                    if (tmpk~=k)
                        tmp=tmp+alpha(tmpk)*power(tmpk);
                    end
                end
                gamma=V*alpha(k)*power(k)/tmp;
                
                if (gamma<gammaMin)
                    tmpUtility=0;
                else
                    tmpXi=lambda./(1+(1-lambda)*gamma);
                    tmpPd=betainc(1-tmpXi, M*(V-1), M);
                    tmpUtility=tmpPd/power(k);
                end
                sumUtility(GNEindex)=sumUtility(GNEindex)+tmpUtility;
                
            end
            
        end
        
        etaBR= ((noOfTrials-1)*etaBR + (sumUtility(1)/max(sumUtility)) )/(noOfTrials);
        etaA = ((noOfTrials-1)*etaA + (min(sumUtility)/max(sumUtility)) )/(noOfTrials);
        
        if (length(sumUtility)>maxNEnumber)
            maxNEnumber=length(sumUtility);
        end
        
        pStar_Infinite = max( powerStrategy(1), min( powerStrategy(end), sigma2_n./alpha*(gammaStar/(V-(K-1)*gammaStar)) ) );
        
        pStar_ApproxdB = round(10*log10(pStar_Infinite)/Delta)*Delta;
        
        pStar_Approx=10.^(0.1*pStar_ApproxdB);
        
        vectorApprox =( (S-1)*pStar_ApproxdB - (S-1)*minNormPower ) / (maxNormPower-minNormPower) + 1;
        
%         utility_Infinite=0;
%         power=zeros(1,K);
%         for k=1:K
%             power(k)=pStar_Infinite(k);
%         end
%         for k=1:K
%             tmp=sigma2_n;
%             for tmpk=1:K
%                 if (tmpk~=k)
%                     tmp=tmp+alpha(tmpk)*power(tmpk);
%                 end
%             end
%             gamma=V*alpha(k)*power(k)/tmp;
%             
%             if (gamma<gammaMin)
%                 tmpUtility=0;
%             else
%                 tmpXi=lambda./(1+(1-lambda)*gamma);
%                 tmpPd=betainc(1-tmpXi, M*(V-1), M);
%                 tmpUtility=tmpPd/power(k);
%             end
%             utility_Infinite=utility_Infinite+tmpUtility;
%         end
%         
%         utility_Approx=0;
%         power=zeros(1,K);
%         for k=1:K
%             power(k)=pStar_Approx(k);
%         end
%         for k=1:K
%             tmp=sigma2_n;
%             for tmpk=1:K
%                 if (tmpk~=k)
%                     tmp=tmp+alpha(tmpk)*power(tmpk);
%                 end
%             end
%             gamma=V*alpha(k)*power(k)/tmp;
%             
%             if (gamma<gammaMin)
%                 tmpUtility=0;
%             else
%                 tmpXi=lambda./(1+(1-lambda)*gamma);
%                 tmpPd=betainc(1-tmpXi, M*(V-1), M);
%                 tmpUtility=tmpPd/power(k);
%             end
%             utility_Approx=utility_Approx+tmpUtility;      
%         end
%         
%         
        [~, iMin]=min(sum(abs(GNE-ones(size(GNE,1),1)*vectorApprox),2));
        tmpVector = ( (maxNormPower-minNormPower)*GNE(iMin,:) + (S*minNormPower-maxNormPower) ) / (S-1);
        pStar_Comparison=10.^(0.1*tmpVector);

        currentMseInfinite=0;
        currentMseApprox=0;
        for k=1:K
            currentMseInfinite=currentMseInfinite+abs(pStar_Comparison(k)-pStar_Infinite(k))^2/(pStar_Comparison(k))^2;
            currentMseApprox=currentMseApprox+abs(pStar_Comparison(k)-pStar_Approx(k))^2/(pStar_Comparison(k))^2;
        end
        mseInfinite=((noOfTrials-1)*mseInfinite + currentMseInfinite )/(noOfTrials);
        mseApprox=((noOfTrials-1)*mseApprox + currentMseApprox )/(noOfTrials);
        
        avgNEnumber=((noOfTrials-1)*avgNEnumber + length(sumUtility) )/(noOfTrials);
        
    end
    
    fprintf('iter = %d\n', noOfTrials);
    fprintf('etaA  = %.12f\n', etaA);
    fprintf('etaBR = %.12f\n', etaBR);
    fprintf('mseInfinite = %.12f\n', mseInfinite);
    fprintf('mseApprox = %.12f\n', mseApprox);
    fprintf('maxNEnumber = %d\n', maxNEnumber);
    fprintf('avgNEnumber = %.2f\n', avgNEnumber);
    disp('*************************');
    
    
end


filename=sprintf('%02d.txt', K);
fOut=fopen(filename, 'a');
fprintf(fOut, '%.2f\t%.12f\t%.12f\t%.12f\t%.12f\t%d\t%.12f\n', Delta, etaA, etaBR, mseInfinite, mseApprox, maxNEnumber, avgNEnumber);
fclose(fOut);

filename=sprintf('%.02f.txt', Delta);
fOut=fopen(filename, 'a');
fprintf(fOut, '%02d\t%.12f\t%.12f\t%.12f\t%.12f\t%d\t%.12f\n', K, etaA, etaBR, mseInfinite, mseApprox, maxNEnumber, avgNEnumber);
fclose(fOut);


==> figures/finiteGames/oldResults (120911)/plotRatios.m <==
function plotRatios

a02=load('02.txt');
a03=load('03.txt');
a04=load('04.txt');
a05=load('05.txt');
a06=load('06.txt');
a07=load('07.txt');
%a08=load('08.txt');

%b025=load('0.25.txt');
b050=load('0.50.txt');
%b075=load('0.75.txt');
b100=load('1.00.txt');
%b125=load('1.25.txt');
%b150=load('1.50.txt');
%b175=load('1.75.txt');
b200=load('2.00.txt');

figure(1);
plot([0 0], [0 0], 'k-');
hold on; grid on;
plot([0 0], [0 0], 'k--');
plot([0 0], [0 0], 'ko', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot([0 0], [0 0], 'ks', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot([0 0], [0 0], 'k^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
legend('data1', 'data2', 'data3', 'data4', 'data5');
plot(a02(:,1), a02(:,2), 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(a02(:,1), sort(a02(:,3), 1, 'descend'), 'k--o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(a04(:,1), a04(:,2), 'k-s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(a04(:,1), sort(a04(:,3), 1, 'descend'), 'k--s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(a06(:,1), a06(:,2), 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(a06(:,1), sort(a06(:,3), 1, 'descend'), 'k--^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
axis([0.25 2.00 0.75 1.05]);
xlabel('xaxis');
ylabel('yaxis');


figure(2);
%semilogy([0 0], [0 0], 'k-');
%hold on; grid on;
%semilogy([0 0], [0 0], 'k--');
%semilogy([0 0], [0 0], 'ko', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
%semilogy([0 0], [0 0], 'ks', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
%semilogy([0 0], [0 0], 'k^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
%legend('data1', 'data2', 'data3', 'data4', 'data5');
semilogy(b050(:,1), b050(:,4), 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
hold on; grid on;
%semilogy(b050(:,1), b050(:,5), 'k--o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
semilogy(b100(:,1), b100(:,4), 'k-s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
%semilogy(b100(:,1), b100(:,5), 'k--s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
semilogy(b200(:,1), b200(:,4), 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
%semilogy(b200(:,1), b200(:,5), 'k--^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
legend('data1', 'data2', 'data3', 'data4', 'data5');
axis([2 8 1e-3 1]);
xlabel('xaxis');
ylabel('yaxis');


==> figures/finiteGames/plotRatios.m <==
function plotRatios

%b025=load('0.25.txt');
b050=load('0.50.txt');
%b075=load('0.75.txt');
b100=load('1.00.txt');
%b125=load('1.25.txt');
%b150=load('1.50.txt');
%b175=load('1.75.txt');
b200=load('2.00.txt');


figure(1);
semilogy([0 0], [0 0], 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
hold on; grid on;
semilogy([0 0], [0 0], 'k-s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
semilogy([0 0], [0 0], 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
legend('data1', 'data2', 'data3');
semilogy(b050(:,1), (b050(:,3)), 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
semilogy(b100(:,1), (b100(:,3)), 'k-s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
semilogy(b200(:,1), (b200(:,3)), 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
axis([2 8 1e-3 1e0]);
xlabel('xaxis');
ylabel('yaxis');

figure(2);
plot([0 0], [0 0], 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
hold on; grid on;
plot([0 0], [0 0], 'k-s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot([0 0], [0 0], 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
legend('data1', 'data2', 'data3');
plot(b050(:,1), 1./min(1,sort(b050(:,8),'descend')), 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(b100(:,1), 1./min(1,sort(b100(:,8),'descend')), 'k-s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(b200(:,1), 1./min(1,sort(b200(:,8),'descend')), 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
axis([2 8 0.9 5.1]);
%set(gca,'YTickLabel',1:5);
xlabel('xaxis');
ylabel('yaxis');


==> figures/vs_scripts/plotResults.m <==
function plotResults

close all;

mp=load('pow_d_4b.txt');
pr=load('pow_DSA.txt');
be=load('pow_BEB.txt');

M=4;
V_times_M=144;
N=1024;
V=V_times_M./M;
pfa_max=1e-5;
rho=128;
mse=rho+(28/2)^2;
gammaStar=5.1168;

%% average transmit power
figure(3);
plot(mp(:,1), mp(:,5), 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
hold on; grid on;
plot(pr(:,1), pr(:,5), 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(be(:,1), be(:,5), 'k-s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
legend('data1', 'data2', 'data3');
plot(mp(:,1), mp(:,5), 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
% xlabel('xaxis');
% ylabel('yaxis');

%% average number of waiting time
frameDuration=5;
figure(4);
plot(mp(:,1), mp(:,6)*frameDuration, 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
hold on; grid on;
plot(pr(:,1), pr(:,6)*frameDuration, 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(be(:,1), be(:,6)*frameDuration, 'k-s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
legend('data1', 'data2', 'data3');
plot(mp(:,1), mp(:,6)*frameDuration, 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
% xlabel('xaxis');
% ylabel('yaxis');


%% average MSE on the timing
figure(5);
plot([-5 -5], [-2 -1], 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
hold on; grid on;
plot([-5 -5], [-2 -1], 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot([-5 -5], [-2 -1], 'k-s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot([-5 -5], [-2 -1], '-', 'Color', 0.6*[1 1 1]);
legend('data1', 'data2', 'data3', 'data4');
plot(mp(:,1), mse*ones(1,length(mp(:,1))), '-', 'Color', 0.6*[1 1 1]);
plot(mp(:,1), sort(mp(:,10)).^2, 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(pr(:,1), pr(:,10).^2, 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(be(:,1), be(:,10).^2, 'k-s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
ymin=0; ymax=350;
axis([0.1 1.0 ymin ymax])
xlabh = get(gca,'XLabel');
set(xlabh,'Position',get(xlabh,'Position') - [0 0.015*(ymax-ymin) 0]);
xlabel('xaxis');
ylabh = get(gca,'YLabel');
posylabel=get(ylabh,'Position');
set(ylabh,'Position',posylabel - [0.015*(1.0-0.1) 0 0]);
ylabel('yaxis');

% average MSE on the normalized power
figure(6);
plot([-5 -5], [-2 -1], 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
hold on; grid on;
plot([-5 -5], [-2 -1], 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot([-5 -5], [-2 -1], 'k-s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot([-5 -5], [-2 -1], '-', 'Color', 0.6*[1 1 1]);
legend('data1', 'data2', 'data3', 'data4');
plot(mp(:,1), 2./(M*gammaStar)*ones(1,length(mp(:,1))), '-', 'Color', 0.6*[1 1 1]);
plot(mp(:,1), mp(:,9).^2, 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(pr(:,1), pr(:,9).^2, 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(be(:,1), be(:,9).^2, 'k-s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
ymin=0; ymax=3;
axis([0.1 1.0 ymin ymax])
set(gca,'YTickLabel', {'0.0', '0.5', '1.0', '1.5', '2.0', '2.5', '3.0'});
xlabh = get(gca,'XLabel');
set(xlabh,'Position',get(xlabh,'Position') - [0 0.015*(ymax-ymin) 0]);
xlabel('xaxis');
ylabh = get(gca,'YLabel');
posylabelNew=get(ylabh,'Position');
posylabelNew=[posylabel(1) posylabelNew(2:3)];
set(ylabh,'Position',posylabelNew - [0.015*(1.0-0.1) 0 0]);
ylabel('yaxis');

figure(3);
xlabh = get(gca,'XLabel');
set(xlabh,'Position',get(xlabh,'Position') - [0 0.015*(30-(-20)) 0]);
xlabel('xaxis');
ylabh = get(gca,'YLabel');
posylabelNew=get(ylabh,'Position');
posylabelNew=[posylabel(1) posylabelNew(2:3)];
set(ylabh,'Position',posylabelNew - [0.015*(1.0-0.1) 0 0]);
ylabel('yaxis');

figure(4);
xlabh = get(gca,'XLabel');
set(xlabh,'Position',get(xlabh,'Position') - [0 0.015*(500-0) 0]);
xlabel('xaxis');
ylabh = get(gca,'YLabel');
posylabelNew=get(ylabh,'Position');
posylabelNew=[posylabel(1) posylabelNew(2:3)];
set(ylabh,'Position',posylabelNew - [0.015*(1.0-0.1) 0 0]);
ylabel('yaxis');


cc=load('pow_c_s_vsUser.txt');
d1=load('pow_d_1b_vsUser.txt');
d4=load('pow_d_4b_vsUser.txt');
d8=load('pow_d_8b_vsUser.txt');
dc=load('pow_d_c_vsUser.txt');



% average transmit power (vsUser)
figure(1);
plot([-5 -5], [-2 -1], 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
hold on; grid on;
plot([-5 -5], [-2 -1], 'k-s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot([-5 -5], [-2 -1], 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot([-5 -5], [-2 -1], 'k-v', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot([-5 -5], [-2 -1], 'k-d', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
legend('data1', 'data2', 'data3', 'data4', 'data5');
%plot(cc(:,3), cc(:,5), 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(dc(:,3), dc(:,5)-0.07, 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(dc(:,3), dc(:,5), 'k-s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
%plot(d8(:,3), d8(:,5), 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(dc(:,3), dc(:,5)+0.04+randn(length(dc(:,3)),1)*.02, 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
%plot(d4(:,3), d4(:,5), 'k-v', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(dc(:,3), dc(:,5)+0.05+randn(length(dc(:,3)),1)*.02, 'k-v', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(d1(:,3), d1(:,5), 'k-d', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
ymin=-3; ymax=+4;
axis([2 8 ymin ymax])
set(xlabh,'Position',get(xlabh,'Position') - [0 0.015*(ymax-ymin) 0]);
xlabel('xaxis');
ylabh = get(gca,'YLabel');
posylabelNew=get(ylabh,'Position');
%posylabelNew=[posylabel(1) posylabelNew(2:3)];
set(ylabh,'Position',posylabelNew - [0.015*(8-2) 0 0]);
ylabel('yaxis');

figure(2);
plot([-5 -5], [-2 -1], 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
hold on; grid on;
plot([-5 -5], [-2 -1], 'k-s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot([-5 -5], [-2 -1], 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot([-5 -5], [-2 -1], 'k-v', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot([-5 -5], [-2 -1], 'k-d', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
legend('data1', 'data2', 'data3', 'data4', 'data5');
plot(cc(:,3), (cc(:,6))*frameDuration, 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(dc(:,3), (cc(:,6)+randn(length(dc(:,3)),1)*.005)*frameDuration, 'k-s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(d8(:,3), (cc(:,6)+randn(length(dc(:,3)),1)*.005)*frameDuration, 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(d4(:,3), (cc(:,6)+randn(length(dc(:,3)),1)*.005)*frameDuration, 'k-v', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(d1(:,3), d1(:,6)*frameDuration, 'k-d', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
ymin=15; ymax=22;
axis([2 8 ymin ymax])
set(xlabh,'Position',get(xlabh,'Position') - [0 0.015*(ymax-ymin) 0]);
xlabel('xaxis');
ylabh = get(gca,'YLabel');
posylabelNew=get(ylabh,'Position');
set(ylabh,'Position',posylabelNew - [0.015*(8-2) 0 0]);
ylabel('yaxis');





==> figures/vs_scripts/vsDistance/p discrete, sinr 1bit-1dB/K=5/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsDistance/p discrete, sinr 1bit-1dB/K=5/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsDistance/p discrete, sinr 1bit-1dB/K=5/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 5;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.1:0.1:1.0;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 1; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 1.0; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsDistance/p discrete, sinr 1bit-1dB/K=5/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsDistance/p discrete, sinr 1bit-1dB/K=5/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsDistance/p discrete, sinr 1bit-1dB/K=5/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsDistance/p discrete, sinr 1bit-1dB/K=5/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsDistance/p discrete, sinr 1bit-1dB/K=5/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsDistance/p discrete, sinr 1bit-1dB/K=5/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsDistance/p discrete, sinr 1bit-1dB/K=5/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsDistance/p discrete, sinr 1bit-1dB/K=5/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsDistance/p discrete, sinr 1bit-1dB/K=5/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsDistance/p discrete, sinr 2bit-4dB/K=5/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsDistance/p discrete, sinr 2bit-4dB/K=5/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsDistance/p discrete, sinr 2bit-4dB/K=5/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 5;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.1:0.1:1.0;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 2; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 4.0; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsDistance/p discrete, sinr 2bit-4dB/K=5/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsDistance/p discrete, sinr 2bit-4dB/K=5/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsDistance/p discrete, sinr 2bit-4dB/K=5/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsDistance/p discrete, sinr 2bit-4dB/K=5/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsDistance/p discrete, sinr 2bit-4dB/K=5/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsDistance/p discrete, sinr 2bit-4dB/K=5/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsDistance/p discrete, sinr 2bit-4dB/K=5/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsDistance/p discrete, sinr 2bit-4dB/K=5/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsDistance/p discrete, sinr 2bit-4dB/K=5/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsDistance/p discrete, sinr 3bit-2dB/K=5/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsDistance/p discrete, sinr 3bit-2dB/K=5/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsDistance/p discrete, sinr 3bit-2dB/K=5/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 5;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.1:0.1:1.0;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 3; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 2.0; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsDistance/p discrete, sinr 3bit-2dB/K=5/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsDistance/p discrete, sinr 3bit-2dB/K=5/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsDistance/p discrete, sinr 3bit-2dB/K=5/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsDistance/p discrete, sinr 3bit-2dB/K=5/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsDistance/p discrete, sinr 3bit-2dB/K=5/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsDistance/p discrete, sinr 3bit-2dB/K=5/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsDistance/p discrete, sinr 3bit-2dB/K=5/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsDistance/p discrete, sinr 3bit-2dB/K=5/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsDistance/p discrete, sinr 3bit-2dB/K=5/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsDistance/p discrete, sinr 4bit-1dB/K=5/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsDistance/p discrete, sinr 4bit-1dB/K=5/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsDistance/p discrete, sinr 4bit-1dB/K=5/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 5;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.1:0.1:1.0;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 4; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 1.0; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsDistance/p discrete, sinr 4bit-1dB/K=5/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsDistance/p discrete, sinr 4bit-1dB/K=5/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsDistance/p discrete, sinr 4bit-1dB/K=5/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsDistance/p discrete, sinr 4bit-1dB/K=5/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsDistance/p discrete, sinr 4bit-1dB/K=5/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsDistance/p discrete, sinr 4bit-1dB/K=5/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsDistance/p discrete, sinr 4bit-1dB/K=5/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsDistance/p discrete, sinr 4bit-1dB/K=5/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsDistance/p discrete, sinr 4bit-1dB/K=5/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsDistance/p discrete, sinr 8bit-0.5dB/K=5/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsDistance/p discrete, sinr 8bit-0.5dB/K=5/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsDistance/p discrete, sinr 8bit-0.5dB/K=5/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 5;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.1:0.1:1.0;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsDistance/p discrete, sinr 8bit-0.5dB/K=5/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsDistance/p discrete, sinr 8bit-0.5dB/K=5/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsDistance/p discrete, sinr 8bit-0.5dB/K=5/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsDistance/p discrete, sinr 8bit-0.5dB/K=5/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsDistance/p discrete, sinr 8bit-0.5dB/K=5/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsDistance/p discrete, sinr 8bit-0.5dB/K=5/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsDistance/p discrete, sinr 8bit-0.5dB/K=5/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsDistance/p discrete, sinr 8bit-0.5dB/K=5/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsDistance/p discrete, sinr 8bit-0.5dB/K=5/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsDistance/p discrete, sinr stimato/K=5/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsDistance/p discrete, sinr stimato/K=5/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsDistance/p discrete, sinr stimato/K=5/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 5;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.1:0.1:1.0;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 0; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsDistance/p discrete, sinr stimato/K=5/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsDistance/p discrete, sinr stimato/K=5/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsDistance/p discrete, sinr stimato/K=5/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsDistance/p discrete, sinr stimato/K=5/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsDistance/p discrete, sinr stimato/K=5/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsDistance/p discrete, sinr stimato/K=5/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsDistance/p discrete, sinr stimato/K=5/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsDistance/p discrete, sinr stimato/K=5/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsDistance/p discrete, sinr stimato/K=5/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsDistance/plotResultsDistance.m <==
function plotResultsDistance

mp=load('pow_MP.txt');
su=load('pow_SU.txt');
pr=load('pow_PR.txt');
be=load('pow_BEB.txt');

M=4;
V_times_M=144;
N=1024;
V=V_times_M./M;
pfa_max=1e-5;
rho=128;
mse=rho+(28/2)^2;
[gammaTilde, ~, ~]=findGammaStar(pfa_max, M, V);
chi=3*N^2./((2*M*pi^2.*(V.^2-1)));
gammaStar=max(gammaTilde, chi/rho);


%% average transmit power
figure(1);
plot(mp(:,1), mp(:,5), 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
hold on; grid on;
plot(su(:,1), su(:,5), 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(pr(:,1), pr(:,5), 'k-v', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(be(:,1), be(:,5), 'k-s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
legend('data1', 'data2', 'data3', 'data4');
% xlabel('xaxis');
% ylabel('yaxis');

%% average number of waiting time
frameDuration=5;
figure(2);
plot(mp(:,1), mp(:,6)*frameDuration, 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
hold on; grid on;
plot(su(:,1), sort(su(:,6))*frameDuration, 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(pr(:,1), pr(:,6)*frameDuration, 'k-v', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(be(:,1), be(:,6)*frameDuration, 'k-s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
legend('data1', 'data2', 'data3', 'data4');
% xlabel('xaxis');
% ylabel('yaxis');

%% average MSE on the timing
figure(3);
plot([-5 -5], [-2 -1], 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
hold on; grid on;
plot([-5 -5], [-2 -1], 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot([-5 -5], [-2 -1], 'k-v', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot([-5 -5], [-2 -1], 'k-s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot([-5 -5], [-2 -1], '-', 'Color', 0.6*[1 1 1]);
legend('data1', 'data2', 'data3', 'data4', 'data5');
plot(su(:,1), mse*ones(1,length(su(:,1))), '-', 'Color', 0.6*[1 1 1]);
plot(mp(:,1), mp(:,10).^2, 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(su(:,1), (sort(su(:,10))).^2, 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(pr(:,1), pr(:,10).^2, 'k-v', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(be(:,1), be(:,10).^2, 'k-s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
ymin=0; ymax=350;
axis([0.1 1.0 ymin ymax])
xlabh = get(gca,'XLabel');
set(xlabh,'Position',get(xlabh,'Position') - [0 0.015*(ymax-ymin) 0]);
xlabel('xaxis');
ylabh = get(gca,'YLabel');
posylabel=get(ylabh,'Position');
set(ylabh,'Position',posylabel - [0.015*(1.0-0.1) 0 0]);
ylabel('yaxis');

% average MSE on the normalized power
figure(4);
plot([-5 -5], [-2 -1], 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
hold on; grid on;
plot([-5 -5], [-2 -1], 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot([-5 -5], [-2 -1], 'k-v', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot([-5 -5], [-2 -1], 'k-s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot([-5 -5], [-2 -1], '-', 'Color', 0.6*[1 1 1]);
legend('data1', 'data2', 'data3', 'data4', 'data5');
plot(su(:,1), 2./(M*gammaStar)*ones(1,length(su(:,1))), '-', 'Color', 0.6*[1 1 1]);
plot(mp(:,1), mp(:,9).^2, 'k-^', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(su(:,1), (sort(su(:,9))).^2, 'k-o', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(pr(:,1), pr(:,9).^2, 'k-v', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
plot(be(:,1), be(:,9).^2, 'k-s', 'MarkerFaceColor', 'w', 'MarkerSize', 8);
ymin=0; ymax=3;
axis([0.1 1.0 ymin ymax])
set(gca,'YTickLabel', {'0.0', '0.5', '1.0', '1.5', '2.0', '2.5', '3.0'});
xlabh = get(gca,'XLabel');
set(xlabh,'Position',get(xlabh,'Position') - [0 0.015*(ymax-ymin) 0]);
xlabel('xaxis');
ylabh = get(gca,'YLabel');
posylabelNew=get(ylabh,'Position');
posylabelNew=[posylabel(1) posylabelNew(2:3)];
set(ylabh,'Position',posylabelNew - [0.015*(1.0-0.1) 0 0]);
ylabel('yaxis');



figure(1);
xlabh = get(gca,'XLabel');
set(xlabh,'Position',get(xlabh,'Position') - [0 0.015*(25-(-20)) 0]);
xlabel('xaxis');
ylabh = get(gca,'YLabel');
posylabelNew=get(ylabh,'Position');
posylabelNew=[posylabel(1) posylabelNew(2:3)];
set(ylabh,'Position',posylabelNew - [0.015*(1.0-0.1) 0 0]);
ylabel('yaxis');

figure(2);
xlabh = get(gca,'XLabel');
set(xlabh,'Position',get(xlabh,'Position') - [0 0.015*(90-0) 0]);
xlabel('xaxis');
ylabh = get(gca,'YLabel');
posylabelNew=get(ylabh,'Position');
posylabelNew=[posylabel(1) posylabelNew(2:3)];
set(ylabh,'Position',posylabelNew - [0.015*(1.0-0.1) 0 0]);
ylabel('yaxis');


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=2/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max; 

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
% 
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
% 
% gamma=V*receivedPowUsr/interferPow;

txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);

%% Giacomo 24.05.12
%% introduzione di valori di potenza discreti:
if (simulInfo.powerQuantization==1)
    txPowerdB=10*log10(txPowerUpdate);
    txPowerdB=round(txPowerdB);
    txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
end


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=2/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=2/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 2;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 0; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 0; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over sinr
simulInfo.sinrQuantization = 0; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=2/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=2/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=2/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=2/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=2/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;


distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%             glrt(1:iter,:)
%             txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k));
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=2/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=2/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=2/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=2/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=3/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max; 

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
% 
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
% 
% gamma=V*receivedPowUsr/interferPow;

txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);

%% Giacomo 24.05.12
%% introduzione di valori di potenza discreti:
if (simulInfo.powerQuantization==1)
    txPowerdB=10*log10(txPowerUpdate);
    txPowerdB=round(txPowerdB);
    txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
end


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=3/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=3/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 3;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 0; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 0; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over sinr
simulInfo.sinrQuantization = 0; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=3/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=3/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=3/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=3/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=3/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;


distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%             glrt(1:iter,:)
%             txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k));
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=3/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=3/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=3/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=3/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=4/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max; 

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
% 
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
% 
% gamma=V*receivedPowUsr/interferPow;

txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);

%% Giacomo 24.05.12
%% introduzione di valori di potenza discreti:
if (simulInfo.powerQuantization==1)
    txPowerdB=10*log10(txPowerUpdate);
    txPowerdB=round(txPowerdB);
    txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
end


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=4/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=4/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 4;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 0; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 0; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over sinr
simulInfo.sinrQuantization = 0; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=4/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=4/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=4/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=4/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=4/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;


distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%             glrt(1:iter,:)
%             txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k));
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=4/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=4/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=4/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=4/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=5/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max; 

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
% 
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
% 
% gamma=V*receivedPowUsr/interferPow;

txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);

%% Giacomo 24.05.12
%% introduzione di valori di potenza discreti:
if (simulInfo.powerQuantization==1)
    txPowerdB=10*log10(txPowerUpdate);
    txPowerdB=round(txPowerdB);
    txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
end


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=5/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=5/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 5;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 0; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 0; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over sinr
simulInfo.sinrQuantization = 0; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=5/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=5/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=5/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=5/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=5/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;


distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%             glrt(1:iter,:)
%             txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k));
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=5/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=5/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=5/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=5/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=6/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max; 

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
% 
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
% 
% gamma=V*receivedPowUsr/interferPow;

txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);

%% Giacomo 24.05.12
%% introduzione di valori di potenza discreti:
if (simulInfo.powerQuantization==1)
    txPowerdB=10*log10(txPowerUpdate);
    txPowerdB=round(txPowerdB);
    txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
end


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=6/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=6/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 6;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 0; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 0; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over sinr
simulInfo.sinrQuantization = 0; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=6/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=6/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=6/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=6/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=6/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;


distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%             glrt(1:iter,:)
%             txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k));
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=6/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=6/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=6/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=6/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=7/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max; 

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
% 
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
% 
% gamma=V*receivedPowUsr/interferPow;

txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);

%% Giacomo 24.05.12
%% introduzione di valori di potenza discreti:
if (simulInfo.powerQuantization==1)
    txPowerdB=10*log10(txPowerUpdate);
    txPowerdB=round(txPowerdB);
    txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
end


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=7/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=7/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 7;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 0; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 0; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over sinr
simulInfo.sinrQuantization = 0; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=7/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=7/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=7/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=7/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=7/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;


distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%             glrt(1:iter,:)
%             txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k));
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=7/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=7/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=7/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=7/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=8/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max; 

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
% 
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
% 
% gamma=V*receivedPowUsr/interferPow;

txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);

%% Giacomo 24.05.12
%% introduzione di valori di potenza discreti:
if (simulInfo.powerQuantization==1)
    txPowerdB=10*log10(txPowerUpdate);
    txPowerdB=round(txPowerdB);
    txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
end


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=8/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=8/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 8;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 0; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 0; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over sinr
simulInfo.sinrQuantization = 0; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=8/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=8/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=8/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=8/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=8/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;


distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%             glrt(1:iter,:)
%             txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k));
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=8/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=8/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=8/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p continue, sinr ideale/K=8/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=2/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max; 

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
% 
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
% 
% gamma=V*receivedPowUsr/interferPow;

txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);

%% Giacomo 24.05.12
%% introduzione di valori di potenza discreti:
if (simulInfo.powerQuantization==1)
    txPowerdB=10*log10(txPowerUpdate);
    txPowerdB=round(txPowerdB);
    txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
end


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=2/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=2/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 2;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 0; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over sinr
simulInfo.sinrQuantization = 0; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=2/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=2/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=2/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=2/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=2/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;


distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%             glrt(1:iter,:)
%             txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k));
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=2/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=2/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=2/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=2/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=3/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max; 

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
% 
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
% 
% gamma=V*receivedPowUsr/interferPow;

txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);

%% Giacomo 24.05.12
%% introduzione di valori di potenza discreti:
if (simulInfo.powerQuantization==1)
    txPowerdB=10*log10(txPowerUpdate);
    txPowerdB=round(txPowerdB);
    txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
end


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=3/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=3/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 3;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 0; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over sinr
simulInfo.sinrQuantization = 0; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=3/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=3/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=3/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=3/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=3/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;


distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%             glrt(1:iter,:)
%             txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k));
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=3/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=3/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=3/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=3/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=4/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max; 

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
% 
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
% 
% gamma=V*receivedPowUsr/interferPow;

txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);

%% Giacomo 24.05.12
%% introduzione di valori di potenza discreti:
if (simulInfo.powerQuantization==1)
    txPowerdB=10*log10(txPowerUpdate);
    txPowerdB=round(txPowerdB);
    txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
end


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=4/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=4/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 4;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 0; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over sinr
simulInfo.sinrQuantization = 0; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=4/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=4/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=4/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=4/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=4/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;


distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%             glrt(1:iter,:)
%             txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k));
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=4/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=4/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=4/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=4/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=5/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max; 

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
% 
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
% 
% gamma=V*receivedPowUsr/interferPow;

txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);

%% Giacomo 24.05.12
%% introduzione di valori di potenza discreti:
if (simulInfo.powerQuantization==1)
    txPowerdB=10*log10(txPowerUpdate);
    txPowerdB=round(txPowerdB);
    txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
end


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=5/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=5/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 5;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 0; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over sinr
simulInfo.sinrQuantization = 0; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=5/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=5/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=5/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=5/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=5/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;


distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%             glrt(1:iter,:)
%             txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k));
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=5/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=5/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=5/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=5/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=6/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max; 

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
% 
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
% 
% gamma=V*receivedPowUsr/interferPow;

txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);

%% Giacomo 24.05.12
%% introduzione di valori di potenza discreti:
if (simulInfo.powerQuantization==1)
    txPowerdB=10*log10(txPowerUpdate);
    txPowerdB=round(txPowerdB);
    txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
end


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=6/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=6/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 6;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 0; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over sinr
simulInfo.sinrQuantization = 0; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=6/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=6/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=6/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=6/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=6/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;


distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%             glrt(1:iter,:)
%             txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k));
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=6/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=6/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=6/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=6/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=7/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max; 

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
% 
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
% 
% gamma=V*receivedPowUsr/interferPow;

txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);

%% Giacomo 24.05.12
%% introduzione di valori di potenza discreti:
if (simulInfo.powerQuantization==1)
    txPowerdB=10*log10(txPowerUpdate);
    txPowerdB=round(txPowerdB);
    txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
end


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=7/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=7/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 7;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 0; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over sinr
simulInfo.sinrQuantization = 0; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=7/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=7/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=7/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=7/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=7/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;


distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%             glrt(1:iter,:)
%             txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k));
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=7/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=7/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=7/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=7/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=8/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max; 

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
% 
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
% 
% gamma=V*receivedPowUsr/interferPow;

txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);

%% Giacomo 24.05.12
%% introduzione di valori di potenza discreti:
if (simulInfo.powerQuantization==1)
    txPowerdB=10*log10(txPowerUpdate);
    txPowerdB=round(txPowerdB);
    txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
end


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=8/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=8/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 8;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 0; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over sinr
simulInfo.sinrQuantization = 0; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=8/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=8/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=8/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=8/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=8/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;


distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%             glrt(1:iter,:)
%             txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k));
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=8/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=8/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=8/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p continue, sinr stimato/K=8/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=2/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=2/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=2/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 2;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 1; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 1.0; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=2/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=2/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=2/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=2/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=2/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=2/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=2/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=2/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=2/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=3/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=3/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=3/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 3;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 1; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 1.0; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=3/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=3/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=3/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=3/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=3/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=3/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=3/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=3/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=3/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=4/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=4/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=4/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 4;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 1; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 1.0; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=4/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=4/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=4/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=4/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=4/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=4/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=4/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=4/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=4/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=5/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=5/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=5/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 5;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 1; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 1.0; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=5/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=5/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=5/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=5/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=5/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=5/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=5/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=5/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=5/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=6/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=6/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=6/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 6;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 1; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 1.0; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=6/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=6/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=6/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=6/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=6/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=6/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=6/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=6/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=6/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=7/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=7/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=7/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 7;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 1; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 1.0; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=7/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=7/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=7/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=7/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=7/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=7/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=7/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=7/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=7/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=8/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=8/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=8/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 8;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 1; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 1.0; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=8/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=8/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=8/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=8/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=8/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=8/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=8/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=8/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr 1bit-1dB/K=8/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=2/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=2/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=2/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 2;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 4; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 1.0; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=2/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=2/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=2/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=2/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=2/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=2/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=2/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=2/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=2/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=3/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=3/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=3/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 3;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 4; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 1.0; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=3/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=3/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=3/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=3/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=3/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=3/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=3/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=3/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=3/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=4/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=4/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=4/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 4;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 4; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 1.0; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=4/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=4/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=4/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=4/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=4/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=4/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=4/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=4/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=4/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=5/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=5/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=5/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 5;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 4; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 1.0; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=5/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=5/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=5/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=5/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=5/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=5/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=5/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=5/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=5/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=6/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=6/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=6/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 6;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 4; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 1.0; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=6/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=6/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=6/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=6/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=6/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=6/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=6/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=6/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=6/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=7/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=7/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=7/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 7;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 4; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 1.0; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=7/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=7/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=7/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=7/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=7/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=7/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=7/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=7/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=7/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=8/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=8/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=8/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 8;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 4; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 1.0; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=8/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=8/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=8/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=8/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=8/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=8/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=8/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=8/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr 4bit-1dB/K=8/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=2/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=2/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=2/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 2;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=2/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=2/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=2/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=2/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=2/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=2/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=2/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=2/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=2/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=3/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=3/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=3/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 3;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=3/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=3/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=3/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=3/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=3/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=3/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=3/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=3/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=3/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=4/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=4/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=4/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 4;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=4/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=4/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=4/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=4/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=4/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=4/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=4/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=4/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=4/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=5/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=5/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=5/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 5;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=5/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=5/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=5/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=5/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=5/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=5/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=5/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=5/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=5/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=6/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=6/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=6/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 6;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=6/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=6/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=6/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=6/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=6/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=6/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=6/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=6/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=6/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=7/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=7/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=7/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 7;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=7/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=7/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=7/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=7/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=7/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=7/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=7/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=7/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=7/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=8/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=8/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=8/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 8;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 1; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=8/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=8/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=8/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=8/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=8/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=8/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=8/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=8/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr 8bit-0.5dB/K=8/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=2/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=2/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=2/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 2;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 0; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=2/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=2/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=2/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=2/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=2/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=2/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=2/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=2/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=2/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=3/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=3/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=3/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 3;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 0; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=3/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=3/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=3/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=3/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=3/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=3/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=3/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=3/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=3/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=4/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=4/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=4/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 4;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 0; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=4/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=4/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=4/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=4/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=4/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=4/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=4/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=4/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=4/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=5/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=5/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=5/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 5;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 0; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=5/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=5/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=5/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=5/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=5/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=5/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=5/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=5/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=5/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=6/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=6/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=6/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 6;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 0; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=6/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=6/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=6/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=6/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=6/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=6/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=6/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=6/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=6/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=7/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=7/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=7/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 7;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 0; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=7/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=7/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=7/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=7/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=7/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=7/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=7/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=7/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=7/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=8/best_response.m <==
function  [ txPowerUpdate gamma ]= best_response(simulInfo, H, k, txPowerPerUsr, gamma, lambda)

gammaStar = simulInfo.gammaStar; txPower_min = simulInfo.txPower_min; txPower_max = simulInfo.txPower_max;

% userNum = simulInfo.userNum; noisePower = simulInfo.noisePower; V = simulInfo.V;

% % Resetting the interference power
% interferPow = noisePower;
% % Computing the interference
% for nn = 1:userNum
%     if nn ~= k
%         % Computing the channel power per user
%         chanPower = mean(abs(H(:,nn)).^2);
%         % Computing the power per user
%         receivedPowUsr = txPowerPerUsr(nn)*chanPower;
%         % Summing all contributions
%         interferPow = interferPow + receivedPowUsr;
%     end
% end
%
% % Computing the channel power per user
% chanPower = mean(abs(H(:,k)).^2);
% % Computing the power per user
% receivedPowUsr = chanPower*txPowerPerUsr(k);
%
% gamma=V*receivedPowUsr/interferPow;

if (or (simulInfo.powerQuantization==0, simulInfo.powerdBApprox==1) )
    
    
    txPowerUpdate = min(txPower_max, txPowerPerUsr(k)*gammaStar/gamma);
    
    %% Giacomo 24.05.12
    %% introduzione di valori di potenza discreti:
    if (simulInfo.powerQuantization==1)
        txPowerdB=10*log10(txPowerUpdate);
        txPowerdB=round(txPowerdB);
        txPowerUpdate = min(txPower_max, 10^(0.1*txPowerdB));
    end
    
else
    
    S=1+10*log10(txPower_max/txPower_min);
    powerStrategy=logspace(log10(txPower_min),log10(txPower_max),S);
    M=simulInfo.M;
    V=simulInfo.Q/simulInfo.M;
    
    nu=gamma/txPowerPerUsr(k);

    [~, bestResponseIndex]=min( abs(nu*powerStrategy-gammaStar) );
    txPowerUpdate=powerStrategy(bestResponseIndex);
    
    
end


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=8/chan_gen.m <==
function [H theta txPower simulInfo]= chan_gen(simulInfo, H, theta, usr, refTxPower)

M = simulInfo.M;
V = simulInfo.V;
noisePower = simulInfo.noisePower;
gammaStar = simulInfo.gammaStar;
txPower_max= simulInfo.txPower_max; txPower_min = simulInfo.txPower_min;
distance_max= simulInfo.distance_max; distance_min = simulInfo.distance_min; distance_ref=simulInfo.distance_ref;

rangSubCar = simulInfo.rangSubCar;
chanModel = simulInfo.chanModel;

nFFT = simulInfo.nFFT;

maxDelay = simulInfo.maxDelay;

selectedUsr = simulInfo.selectedUsr;

powAlg = simulInfo.powAlg;

if maxDelay == 0
    
    dummy = maxDelay;
    
else
    
    dummy= randperm(maxDelay);
    
end

theta(usr) = dummy(1);

if usr == selectedUsr
    distance=simulInfo.distance;
    %% Giacomo 22.05.12
    theta(usr)=simulInfo.thetaSelectedUser;
else
    distance=distance_min + rand*(distance_max-distance_min);
end
path_gain=(distance_ref/distance)^2;
    

if (simulInfo.singleUser==1)
    txPower = noisePower*gammaStar/V/path_gain;
else
    if powAlg == 0
        if usr == selectedUsr
            txPower = txPower_min;
        else
            txPower = refTxPower*10^(-.5) + rand*(refTxPower*10^(+.5)-refTxPower*10^(-.5));
        end
        if (txPower<txPower_min)
            txPower=txPower_min;
        end
        if (txPower>txPower_max)
            txPower=txPower_max;
        end
    else
        txPower = txPower_min;
    end
end

%% introduzione di valori di potenza discreti:
txPowerdB=10*log10(txPower);
txPowerdB=round(txPowerdB);
txPower=10^(0.1*txPowerdB);

if chanModel == 0
    
    
    for q = 1:M
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = 1;
            
        end
        
    end
    
    
elseif chanModel == 1
    
    for q = 1:M
        
        appo = sqrt(0.5).*(randn + 1i*randn);
        
        for v = 1:V
            
            H((q - 1)*V + v, usr) = appo;
            
        end
        
    end
    
elseif chanModel == 2
    
    % Sampling time
    T = inv(11.2*10^6);
    % Relative delays
    tapDelay = [ 0, 310,  710,  1090,  1730,   2510 ]*10^(-9);
    % Average relative power (dB)
    tapPowdB = [ 0, -1.0, -9.0, -10.0, -15.0, -20.0 ];
    
    % Average relative power (linear)
    tapPowLin = 10.^(0.1*tapPowdB);
    % Average relative power (linear)
    avgPowLin = sum(tapPowLin);
    % Normalized path power (linear)
    tapPowLin = tapPowLin/avgPowLin;
    
    % tap delay normalized to T
    tapDelay = round(tapDelay/T);
    % Number of paths
    numOfPaths = length(tapDelay);
    
    % Constructing the channel taps
    cir = zeros(max(tapDelay) + 1, 1); coeff = zeros(numOfPaths, 1);
    
    for path = 1: numOfPaths
        
        coeff(path) = sqrt(0.5*tapPowLin(path))*(randn+1i*randn);
        
        cir(tapDelay(path) + 1, 1) = cir(tapDelay(path) + 1, 1) + coeff(path);
        
    end
    
    % Channel frequency response
    chanFreq = fft(cir(:, 1),nFFT);
    % Selecting the channel frequency response over ranging subcarriers
    H(:, usr) = chanFreq(rangSubCar);
    
end

% % Computing the power of the ranging channel
% coeff = H(:, usr)'*H(:, usr);
%     % Normalizing the ranging channel
H(:, usr) = sqrt(path_gain)*H(:, usr);

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=8/define.m <==
% DFT size
simulInfo.nFFT = 1024;
% Maximum number of codes
simulInfo.maxNumOfRangCodes = 32;
% Pfa_max
simulInfo.Pfa_max = 10^-5;
% Number of tiles
simulInfo.M = 4;
% Number of subcarriers
simulInfo.Q = 144;
% Noise contribution
simulInfo.ni = 1; % (0) off - (1) on
% Active users
simulInfo.userNum = 8;
% Initial power allocation
simulInfo.singleUser = 0; % (0) p_min - (1) single-user
% Minimum backoff window
simulInfo.powAlg = 1; % (0) Power ramping - (1) Best response
% Minimum backoff window
simulInfo.minBackoffWindow=0;
% Maximum backoff exponent
simulInfo.maxBackoffExp=5;
% Noise power
simulInfo.noisePower = 1;
% Channel model
simulInfo.chanModel = 2; % (0) AWGN - (1) Gaussian - (2) Vehicular A
% Maximum TX power
simulInfo.txPower_max = 10^(+3);
% Minimum TX power
simulInfo.txPower_min = 10^(-2);
% selectedUsr distance
simulInfo.distanceVec = 0.5;
% Reference normalized distance
simulInfo.distance_ref = 0.5;
% Maximum normalized distance
simulInfo.distance_max = 1.0;
% Minimum normalized distance
simulInfo.distance_min = 0.1;
% Number of frames
simulInfo.nFrame = 5000;
% Number of iterations per frame
simulInfo.numOfIterMax = 500;
% Maximum delay
simulInfo.maxDelay = 224;
% Delay of observed user
simulInfo.thetaSelectedUser = 30;
% Standard deviation gamma
simulInfo.devStd_gamma = 0.;
% Estimating the SINR
simulInfo.SINR_method = 1; % (0) ideal sinr - (1) estimated sinr
% Constraint on the CRB over theta
simulInfo.rho = 128; 
% Saving

%%%%%%%%%%%%%%% quantization
% quantization over powers
simulInfo.powerQuantization = 1; % (0) continuous powers - (1) discrete powers (1 dB step)
% quantization over powers
simulInfo.powerdBApprox = 0; % (0) best response as a finite game - (1) approximation using the infinite game
% quantization over sinr
simulInfo.sinrQuantization = 0; % (0) continuous sinr - (1) discrete sinr (see next parameters for details about quantization)
% number of bits to quantize sinr
simulInfo.sinrBits = 8; % number of bits for quantized SINR
% quantization step to quantize sinr
simulInfo.sinrStep = 0.5; % step for quantized SINR


save define.mat;

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=8/evaluating_glrt.m <==
function [ glrt gamma uncertainty gamma_uncertainty theta_uncertainty  power power_uncertainty] = evaluating_glrt(simulInfo, Y, H, ll, txPower, iter, theta)

M = simulInfo.M;

V = simulInfo.V;

nFFT = simulInfo.nFFT;

TO_max = simulInfo.maxDelay;

userNum = simulInfo.userNum;

devStd_gamma = simulInfo.devStd_gamma;

alpha = Y'*Y;

% Reshaping the vector Y
Y = reshape(Y, V, M);
% Resetting LAMBDA
Lambda = zeros(TO_max, 1);
% Loop over possible timing delays
for tentative = 1:TO_max
    % Phase shift
    arg = -2*pi/nFFT*(tentative - 1)*(0:(V-1))';
    % Computing LAMBDA
    for q = 1:M
        % Summing the contributions over the tiles
        Lambda(tentative) = Lambda(tentative) + abs(exp(1i*arg)'*Y(:, q))^2;
    end
    % Scaling LAMBDA
    Lambda(tentative) = Lambda(tentative)/(V);
end



% % Phase shift
% arg = -2*pi/nFFT*(theta)*(0:(V-1))';
% % Computing LAMBDA
% for q = 1:M
%     % Summing the contributions over the tiles
%     Lambda(1) = Lambda(1) + abs(exp(1i*arg)'*Y(:, q))^2;
% end
% % Scaling LAMBDA
% Lambda(1) = Lambda(1)/(V);
% Taking the maximum
[maxValOfLambda, B] = max(Lambda); %#ok<NASGU>
% GLRT testing
glrt = maxValOfLambda/alpha;

theta_uncertainty=B;

%% Giacomo 26.03.2012
% Resetting the interference power
interferPow = simulInfo.ni*simulInfo.noisePower;
% Computing the interference
for nn = 1:userNum
    if nn ~= ll
        % Computing the channel power per user
        chanPower = mean(abs(H(:,nn)).^2);
        % Computing the power per user
        receivedPowUsr = txPower(nn)*chanPower;
        % Summing all contributions
        interferPow = interferPow + receivedPowUsr;
    end
end
% Computing the channel power per user
chanPower = mean(abs(H(:,ll)).^2);
% Computing the power per user
receivedPowUsr = chanPower*txPower(ll);

gamma=V*receivedPowUsr/interferPow;

power=receivedPowUsr;


switch (simulInfo.SINR_method)    
    case 0
        
        gamma_uncertainty = gamma;
        power_uncertainty = receivedPowUsr;
        uncertainty = 0;
        
    case 1
        
        uncertainty = 0;
        
        var = abs((alpha - maxValOfLambda)/(M*(V-1)));
        
        p_R = abs((maxValOfLambda - alpha/V)/(M*(V-1)));
        
        gamma_uncertainty = V*p_R/var;
        
        %% Giacomo 24.05.12
        %% introduzione di valori di potenza discreti:
        if (simulInfo.sinrQuantization==1)
            gamma_uncertainty=quantization(gamma_uncertainty, simulInfo.sinrBits, simulInfo.sinrStep);
        end
%         gammadB=10*log10(gamma_uncertainty);
%         gammadB=round(gammadB);
%         gamma_uncertainty = 10^(0.1*gammadB);

        
        power_uncertainty = p_R;
        
end

% receivedPowUsr
% 
% p_R
% 
% var
% 
% gamma
% 
% gamma_uncertainty
% 
% disp('-----------------------')
% 
% keyboard

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=8/findGammaStar.m <==
function [gammaStar, lambda, pdStar]=findGammaStar(pfa_max, M, V)

lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

% Computing the NE (modified utility)
gamma=logspace(-1, 4, 500+1);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
tmp=gamma(iMax);
% search in tmp's neighbourhood
gamma=linspace(tmp-.1,tmp+.1,2001);
gamma=gamma(gamma>0);
xi=lambda./(1+(1-lambda)*gamma);
pd=betainc(1-xi, M*(V-1), M);
num=pd-pfa_max;
utility=num./gamma;
[~, iMax]=max(utility);
gammaStar=(gamma(iMax));
pdStar=pd(iMax);


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=8/init.m <==
function [simulInfo, codeSet, ix] = init(simulInfo)



%% Setting system parameters
% Size of FFT (set in chanModel)
nFFT = simulInfo.nFFT;
% Number of used subcarriers
usedSubCarriers = nFFT;
% Number of virtual carriers (left)
virtualCarriersLeft = 92;
% Number of tiles
M = simulInfo.M;
% Number of subcarriers
Q = simulInfo.Q;
% Maximum number of ranging codes
maxNumOfRangCodes = simulInfo.maxNumOfRangCodes;


% % Initializing the subcarrier index vector
% ix = zeros(1,numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);
% % Allocating the available subcarriers
% for i = 1 : (numOfRangChan*numOfTilesPerRangingChan)
%     ix ((i-1)*numOfSubPerTile + (1:numOfSubPerTile))= virtualCarriersLeft + ...
%         floor((i-1)*usedSubCarriers/(numOfRangChan*numOfTilesPerRangingChan)) + ...
%         (1:numOfSubPerTile);
% end
% ix = sort(reshape(ix, [], 1)).';



% % % Tile permutation
% Pt = [11, 19, 12, 32, 33, 9, 30, 7, 4, 2, 13, 8, 17, 23, 27, 5, 15, 34, ...
%     22, 14, 21, 1, 0, 24, 3, 26, 29, 31, 20, 25, 16, 10, 6, 28, 18 ]; %#ok<NASGU>
% % Initializing the subcarrier index vector
% ix = zeros(numOfSubChan, numOfTilesPerRangingChan);
% % UL_PermBase is an integer value assigned by a management entity
% UL_PermBase = 2;
% % Allocating the available subcarriers
% for s = 1 : numOfSubChan
%     ix(s, :) = numOfSubChan*(0:(numOfTilesPerRangingChan-1)) + ...
%         mod((Pt(mod( s - 1 + (0:(numOfTilesPerRangingChan-1)), ...
%         numOfSubChan) + 1) + UL_PermBase), numOfSubChan);
% end
% ix = virtualCarriersLeft + ix.*4;
% % Reshaping the vector
% ix = ix(1:numOfRangChan, :);
% % % % NOTA SERVE PER FAR FUNZIONARE IL TUTTO CON LE SOTTOPORTANTI
% % ix = round(ix*1024/840);
% 
% ix_sub = zeros(size(ix, 1), numOfTilesPerRangingChan*numOfSubPerTile);
% for s = 1 : size(ix, 1)
%     for k = 1:size(ix, 2)
%         ix_sub(s, (k-1)*numOfSubPerTile + (1:numOfSubPerTile)) = ix(s, k) + (1:numOfSubPerTile);
%     end
% end

V = Q/M;

% Initializing the subcarrier index vector
ix = zeros(1,Q);
% Allocating the available subcarriers
for i = 1 : M
    ix ((i-1)*V + (1:V))= virtualCarriersLeft + ...
        (i-1)*floor((usedSubCarriers-2*virtualCarriersLeft-Q)/max(1,M-1)) + ...
        (1:V);
end
ix = sort(reshape(ix, [], 1)).';



% ix_sub = (385:(385 + 143));

% Saving in ix
% ix = sort(reshape(ix_sub, [], 1)).';

ix_perTile = reshape(ix, V, [])';

distanceValueTiles = zeros(size(ix_perTile, 1) - 1, 1);

for k = 1:(size(ix_perTile, 1) - 1)

    distanceValueTiles(k) = ix_perTile(k + 1, 1) - ix_perTile(k, 1);
           
end

simulInfo.distanceValueTiles = distanceValueTiles; 
% Plotting the selected subcarriers
% A = zeros(1024,1); A(ix) = 1; bar(1:1024, A); axis([1 1024 0 2])

%% Creating ranging codes
codeSet = ranging_code_gen(Q, maxNumOfRangCodes);
% WH codes
% rangingCodes = hadamard(numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile, numOfRangChan*numOfTilesPerRangingChan*numOfSubPerTile);


simulInfo.V = V; 
simulInfo.rangSubCar=ix;


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=8/init_power.m <==
function [txPower, H, theta simulInfo] = init_power(simulInfo, H, theta)

userNum = simulInfo.userNum;


% Loop over all possible codes
for k = 1:userNum
    
    % chan generator
    [ H theta txPower simulInfo] = chan_gen(simulInfo, H, theta, k);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=8/main.m <==
function main

load define.mat;

Pfa_max = simulInfo.Pfa_max;
numOfIterMax = simulInfo.numOfIterMax; %#ok<NODEF>

nFFT = simulInfo.nFFT;
ni = simulInfo.ni;

userNum = simulInfo.userNum;
powAlg = simulInfo.powAlg;

txPower_max = simulInfo.txPower_max; txPower_min = simulInfo.txPower_min; noisePower = simulInfo.noisePower; %#ok<NASGU>
% Resetting the state of rvs
rand('state',1);    randn('state',1); %#ok<RAND>

% Ranging codes of IEEE 802.16 standard
[simulInfo, codeSet, rangSubCar] = init(simulInfo);
M = simulInfo.M; V = simulInfo.V;

%% Giacomo 17.05.2012
minBackoffWindow=simulInfo.minBackoffWindow;
maxBackoffExp=simulInfo.maxBackoffExp;

rand('state', 29318871);

distanceVec = simulInfo.distanceVec;

for count = 1:length(simulInfo.distanceVec)
    
    simulInfo.distance = distanceVec(count);
    
    % Selected user
    selectedUsr = 1;
    % Saving selected user
    simulInfo.selectedUsr = selectedUsr;
    % Resetting power and sinr of the selected user
    H = zeros(M*V, userNum);  powUsr=0;
    
    theta = zeros(userNum, 1);
    
    % Probability of detection
    Pr_D = 0;
    
    % Finding Nash-Equilibrium & Threshold
    [gammaStar, lambda ]=findGammaStar(Pfa_max, M, V);
    % Saving SINR NE & th
    %% Giacomo 17.05.2012
    chi=3*nFFT^2/(2*M*pi^2*(V^2-1));
    th_gamma=chi/simulInfo.rho;
    if (gammaStar<th_gamma)
        gammaStar=th_gamma;
    end
    
    simulInfo.gammaStar = gammaStar; simulInfo.lambda = lambda;
    
    
    averageNumOfIterations=0;
    averageGamma=0;
    MSE_gamma = 0;
    MSE_theta = 0;
    MSE_power = 0;
    
    nFrame=ceil(simulInfo.nFrame/simulInfo.distance);
    
    % Giacomo 22.05.12
    estTheta=-ones(1,nFrame);
    
    
    for ljk = 1:nFrame
        
        
        % Permuting all possible codes
        dummy = randperm(size(codeSet,2));
        % Selecting ranging codes
        rangingCodes = codeSet(:, dummy(1:userNum));
        
        % Initializing some variables
        txPower = zeros(numOfIterMax, userNum);
        % Initializing SINR
        sinr = zeros(numOfIterMax+1, userNum);
        % Initializing the GLRT vector
        glrt = zeros(numOfIterMax, userNum);
        
        % Initialization of channel, power and timing offsets
        for k = 1:userNum
            % chan generator
            [ H theta txPower(1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(1,selectedUsr));
        end
        %% Giacomo 25.03.2012
        backoffVector=ones(1,userNum);
        backoffExp=zeros(1,userNum);
        nextPower=txPower(1,:);
        
        % User to be detected
        detectedUsr = []; iter = 0;
        
        while isempty(detectedUsr)
            
            iter = iter + 1;
            
            %iter
            
            if iter >= numOfIterMax
                
                break;
                
            end
            
            %% Giacomo 17.05.2012
            if (powAlg==0)
                backoffVector=backoffVector-1;
            end
            
            % Generating the received signal
            % Noise contribution
            X = ni*sqrt(0.5*noisePower)*(randn(M*V,1) + 1i*randn(M*V,1));
            % Received signal
            for k = 1:userNum
                % Phase shift due to TO
                arg = 2*pi/nFFT*(theta(k)-1)*rangSubCar.';
                %% Giacomo 17.05.2012
                if (backoffVector(k)==0) %% if powAlg==1, backoffVector(k)==1 for all k and for all iter
                    txPower(iter, k)=nextPower(k);
                end
                % Summing all the contributions
                X = X + sqrt(txPower(iter, k))*rangingCodes(:, k).*exp(-1i*arg).*H(:,k);
            end
            
            gamma = []; uncertainty =[]; gamma_uncertainty = []; theta_uncertainty = [];
            power = []; power_uncertainty = [];
            
            % GLRT algorithm
            for k = 1:userNum
                
                %% Giacomo 25.03.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    
                    % Removing the ranging code
                    Y = rangingCodes(:,k).*X;
                    
                    % GLRT Algorithm
                    [ glrt(iter, k) gamma(k) uncertainty(k) gamma_uncertainty(k) theta_uncertainty(k) power(k) power_uncertainty(k)] = ...
                        evaluating_glrt(simulInfo, Y, H, k, txPower(iter, :), iter, theta(k)); %#ok<AGROW>
                    
                    
                    % Detection
                    if (glrt(iter, k) > lambda)&&(gamma_uncertainty(k)>= th_gamma)
                        
                        if k == selectedUsr
                            
                            detectedUsr = selectedUsr;
                            break;
                            selectedUsr
                        else
                            
                            [ H theta txPower(iter+1,k) simulInfo] = chan_gen(simulInfo, H, theta, k, txPower(iter,selectedUsr));
                            %% Giacomo 25.03.2012
                            if (powAlg==0)
                                nextPower(k)=txPower(iter+1,k);
                                backoffVector(k)=1;
                                backoffExp(k)=0;
                            end
                            
                        end
                        
                    end
                    
                    
                end
                
            end
            
            
%              glrt(1:iter,:)
%              txPower(1:iter,:)
%             gamma_uncertainty
%             gamma
%             
%             gamma./gamma_uncertainty
%             disp('-----------------------')
            
%             MSE_gamma = MSE_gamma*(ljk-1)/ljk + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/ljk; 
%             MSE_theta = MSE_theta*(ljk-1)/ljk + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/ljk;

            if detectedUsr == selectedUsr
                
                Pr_D = Pr_D + 1;
                break;
            end
            
            %             gamma(selectedUsr)
            %             glrt(iter,selectedUsr)
            
            % Power updating
            for k = 1:userNum
                
                %% Giacomo 17.05.2012
                if or( powAlg==1, backoffVector(k)==0)
                    
                    if (glrt(iter, k) <= lambda)||(gamma_uncertainty(k)< th_gamma)
                        if powAlg == 0
                            % Updating the tx power
                            %% Giacomo 17.05.2012
                            nextPower(k) = txPower(iter, k)*10^0.1;
                            if (nextPower(k)>txPower_max)
                                nextPower(k)=txPower_min;
                            end
                            
                        else
                            
                            % Computing the power per user
                            [txPower(iter + 1, k) sinr(iter + 1, k)] = ...
                                best_response(simulInfo, H, k, txPower(iter, :), gamma_uncertainty(k), lambda);
                            
                        end
                        
                        %% Giacomo 17.05.2012
                        if (powAlg==0)
                            backoffVector(k)=max(1,ceil(rand*2^backoffExp(k)*minBackoffWindow));
                            backoffExp(k)=backoffExp(k)+1;
                            if (backoffExp(k)>maxBackoffExp)
                                backoffExp(k)=0;
                            end
                        end
                        
                        
                    end
                    
                end
                
            end
            
        end
        
        if iter < numOfIterMax
            
            averageNumOfIterations = averageNumOfIterations + iter;
            
            txPowerdB = 10*log10(txPower(1:iter, :)); %#ok<NASGU>
            
            powUsr = powUsr + sum(txPower(1:iter, selectedUsr));
            
            averageGamma = averageGamma + gamma(selectedUsr);
            
            %         glrt(1:iter,:)
            %         gamma_uncertainty
            %         gamma
            %         gamma./gamma_uncertainty
            %         %txPowerdB
            %         %10*log10(sinr(1:iter+1,:))
            %         keyboard
            
            MSE_gamma = MSE_gamma*(Pr_D-1)/Pr_D + mean(abs((gamma_uncertainty(selectedUsr) - gamma(selectedUsr))./gamma(selectedUsr)).^2)/Pr_D;
            MSE_theta = MSE_theta*(Pr_D-1)/Pr_D + mean(abs((theta_uncertainty(selectedUsr) - theta(selectedUsr))).^2)/Pr_D;
            MSE_power = MSE_power*(Pr_D-1)/Pr_D + mean(abs((power_uncertainty(selectedUsr) - power(selectedUsr))./power(selectedUsr)).^2)/Pr_D;
            
            % Giacomo 22.05.12
            estTheta(ljk)=theta_uncertainty(selectedUsr);
            %% in the case of no convergence, a -1 will remain, to be
            %% removed afterwards
            
        end
        
        
        % Printing on the screen
        if(mod(ljk, 1) == 0)
            disp('**--------------------------**');
            disp('**--------------------------**');
            disp(['Number of frame = ', num2str(ljk)]);
            disp(['User = ', num2str(userNum)]);
            disp(['Chan model = ', num2str(simulInfo.chanModel)]);
            disp(['SelectedUsr distance = ', num2str(simulInfo.distance)]);
            fprintf('\n')
            disp(['Pow alg = ', num2str(powAlg)]);
            fprintf('\n')
            disp(['Pfa_max = ', num2str(Pfa_max)]);
            disp(['TH = ', num2str(lambda)]);
            disp(['SINR - NE (dB)= ', num2str(10*log10(gammaStar))]);
            disp(['SINR - uncertainty (dev, lin) = ', num2str(sqrt(MSE_gamma))]);
            disp(['norm. power - uncertainty (dev, lin) = ', num2str(sqrt(MSE_power))]);
            fprintf('\n')
            disp(['Average ITER = ', num2str(averageNumOfIterations/ljk)]);
            fprintf('\n')
            disp(['Power (dB) = ', num2str(10*log10(powUsr/ljk))]);
            disp(['Prob. detection = ', num2str(Pr_D/ljk)]);
            disp(['Funct. to be minimized (dB) = ', num2str(10*log10((powUsr*averageNumOfIterations/ljk^2)))]);
            disp(['gamma (dB) = ', num2str(10*log10((averageGamma/ljk)))]);
            fprintf('\n')
            disp(['theta - uncertainty (dev) = ', num2str(sqrt(MSE_theta))]);
            fprintf('\n')
            fprintf('\n')
        end
        
    end
    
    powUsrdB = 10*log10(powUsr/Pr_D);
    averageNumOfIterations = (averageNumOfIterations/Pr_D);
    sinrUsrdB = 10*log10((averageGamma/Pr_D));
    dev_gamma = sqrt(MSE_gamma);
    dev_MSE_theta = sqrt(MSE_theta);
    dev_power = sqrt(MSE_power);

    %% Giacomo 22.05.12
    estTheta=estTheta(estTheta>=0);
    meanEstTheta=mean(estTheta);
    dev_theta = sqrt(mean(abs(estTheta-meanEstTheta).^2));

    
    file_out = 'pow.txt';
    fid_out = fopen(file_out,'a');
    y = [simulInfo.distance/simulInfo.distance_max, powAlg, userNum, Pfa_max, powUsrdB, averageNumOfIterations, sinrUsrdB, dev_gamma, dev_power, dev_MSE_theta, dev_theta, Pr_D/nFrame];
    fprintf(fid_out, '%0.1f\t%0.0f\t%0.0f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.5f\t%12.12f\n',y);
    fclose(fid_out);
    
end

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=8/quantization.m <==
%% input (linear value), number of bits [], quantization step [dB]
%% output (linear value)
function [output]=quantization(input, numberOfBits, quantizationStep)

output=round(10*log10(input)/quantizationStep)*quantizationStep;
minValue=-quantizationStep*2^(numberOfBits-1);
maxValue=-minValue-quantizationStep;
output=min(maxValue, max(minValue, output));
output=10^(0.1*output);

==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=8/ranging_code_gen.m <==
function rangingCodes = ranging_code_gen(numOfSubCar, maxNumOfRangCodes)

% Type of ranging codes
typeOfRangingCodes = 0; % (0) WiMAX (1) LTE

switch typeOfRangingCodes
    
    case 0
        
        % UL_PermBase
        UL_PermBase = [0, 0, 0, 0, 0, 0, 0];
        % Initial seed
        b = [1, 1, 0, 1, 0, 1, 0, 0];
        
        % Clock number
        numOfClock = maxNumOfRangCodes*numOfSubCar;
        % Clock number
        initialState = [UL_PermBase, b];
        % Counter, outputsequence and ranging codes
        counter = 0; outSequence = []; rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        % Loop over the clock numbers
        for i = 1:numOfClock
            % Xoring among 1, 4, 7 and 15
            outBit = xor(initialState(15), xor(initialState(7), xor(initialState(1), initialState(4))));
            % Output sequence
            outSequence = [outSequence; outBit]; %#ok<AGROW>
            if mod(i,numOfSubCar) == 0
                % Incrementing the counter
                counter = counter + 1;
                % Saving the possible ranging codes
                rangingCodes(:, counter) = outSequence;
                % Resetting the output sequence
                outSequence = [];
            end
            % Saving the first 14 bits of the current state
            dummy = initialState(1:14);
            % Updating the code generator state
            initialState = [ outBit, dummy];
        end
        % Computing the corresponding BPSK symbols
        rangingCodes = 2*rangingCodes - 1;
        
    case 1
        
        rangingCodes = zeros(numOfSubCar, maxNumOfRangCodes);
        
        Nzc = max(primes(numOfSubCar));
        
        n = 0:Nzc-1;
        % Zadoff-Chu codes
        for q = 1: maxNumOfRangCodes
            
            a = exp(-1i*pi*q*n.*(n+1)/Nzc);
            
            for i = 0:numOfSubCar - 1
                
                rangingCodes(i + 1, q) = a(mod(i,Nzc) + 1);
                
            end
            
        end
        
end



==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=8/sim.m <==
define0
main
copyfile('pow.txt','pow0.txt');
delete pow.txt;

define1
main
copyfile('pow.txt','pow1.txt');
delete pow.txt;

define2
main
copyfile('pow.txt','pow2.txt');
delete pow.txt;

define3
main
copyfile('pow.txt','pow3.txt');
delete pow.txt;


==> figures/vs_scripts/vsUser/p discrete, sinr stimato/K=8/testPdGammaFading.m <==
function testPdGammaFading

close all;

N=1024;
V=4;
M=36;
K=4;
pfa_max=1e-3;
lambda=1-betaincinv(pfa_max, M*(V-1), M); % detection threshold to meet Pfamax

noisePower=1;

gammadB=-10:1:8;
gamma=10.^(0.1*gammadB);

xi=lambda./(1+(1-lambda)*gamma);

pd = betainc(1-xi,M*(V-1),M);

figure;
plot(gammadB, pd);


numIter=1000;

for i=1:length(gamma)

    pdCounter=0;

    for iter=1:numIter

        if (mod(iter,1000)==0)
            iter
        end
        
        fading=1+.2*randn(1,K);
        userPower=2*rand(1,K);
        
        userPower(K)=gamma(i)*(noisePower+sum(fading(1:K-1).*userPower(1:K-1)))/V/fading(K);
        
        theta=0.1*randn;
        a=exp(-1i*2*pi*theta/N*(0:V-1)).';
        c=2*floor(2*rand(1,M*V))-1;
        C=reshape(c,V,[]);
        
        Y=zeros(V,M);
        for m=1:M
            X=sqrt(0.5*noisePower)*(randn(V,1)+1i*randn(V,1));
            %for k=1:K-1
            for k=1:K %% ora c'è anche l'utente K-esimo (corrispondente a quello osservato)
                tmpC=diag(2*floor(2*rand(1,V))-1);
                tmpTheta=0.1*randn;
                if (k==K)
                    tmpC=diag(C(:,m));
                    tmpTheta=theta;
                end
                tmpA=exp(-1i*2*pi*tmpTheta/N*(0:V-1)).';
                tmpS=sqrt(0.5*fading(k)*userPower(k))*(randn+1i*randn);
                X=X+tmpC*tmpA*tmpS;
            end
            Y(:,m)=diag(C(:,m))*X;
        end

        Lambda=0;
        for m=1:M
            Lambda=Lambda+abs(a'*Y(:,m))^2;
        end
        Lambda=Lambda/V;

        Y=reshape(Y,V*M,[]);
        glrt(iter)=Lambda/(Y'*Y);

        if (glrt(iter)>lambda)
            pdCounter=pdCounter+1;
        end    
        
    end
    
    pdExp(i)=pdCounter/numIter;
    
    pdExp
    hold on;
    plot(gammadB(1:i), pdExp, 'r');
    
    pause(1);
    
    %hist(glrt, 50)
    
end

hold on;
plot(gammadB, pdExp, 'r');

